Erratum to: Almost complex structures in 6D with non-degenerate Nijenhuis tensors and large symmetry groups

We correct an error in the second part of Theorem 3 of our original paper (arXiv:1512.07161).

==> anc/Maple_BKHW_for_erratum.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="18" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="11" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" quiet="false" errorcursor="false" longdelim="true" plotoptions="" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1200" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="sym &gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1200" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:with(DifferentialGeometry): with(Tensor): with(Tools): with(LieAlgebras):</Text-field>
</Input>
</Group>
<Group labelreference="L1201" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">dimM:=6;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZGltTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSI2RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1202" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">cohom_algfromten:=proc(baseten,isotropyten)
local i, j, basebase, vertbase, vertvert, StrBaseArray, StrVertArray, StrActionArray, StrIsoArray, GetBaseStrConstsVector, GetVertStrConstsVector,GetActionStrConstsVector, GetIsoStrConstsVector, FrameName, FrameDim, VertDim, mDim, conbas, tenframe, tLieBracket, tVertBracket, tHAction, tEndBracket;

FrameName:=DGinfo(baseten,&quot;ObjectFrame&quot;);
conbas:=DGinfo(FrameName,&quot;FrameBaseVectors&quot;);
tenframe:=map(x-&gt;convert(x,DGtensor),conbas);
FrameDim:=DGinfo(FrameName,&quot;FrameBaseDimension&quot;);
VertDim:=nops(isotropyten);
mDim:=FrameDim-VertDim;

tLieBracket:=(x,y)-&gt;ContractIndices(evalDG(x &amp;t y),baseten,[[1,1],[2,2]]);
GetBaseStrConstsVector:=(x,y)-&gt;GetComponents(tLieBracket(x,y), tenframe);
tHAction:=(x,y)-&gt;ContractIndices(x,y,[[2,1]]);
GetActionStrConstsVector:=(x,y)-&gt;GetComponents(tHAction(x,y), tenframe);
tEndBracket:=(x,y)-&gt;evalDG(ContractIndices(x,y,[[2,1]]) &amp;minus ContractIndices(y,x,[[2,1]]));
GetIsoStrConstsVector:=(x,y)-&gt;GetComponents(tEndBracket(x,y), isotropyten);

for i from 1 to mDim do for j from i+1 to mDim do StrBaseArray[VertDim+i,VertDim+j]:=GetBaseStrConstsVector(tenframe[VertDim+i],tenframe[VertDim+j]); end do end do;
for i from 1 to VertDim do for j from 1 to mDim do StrActionArray[i,VertDim+j]:=GetActionStrConstsVector(isotropyten[i],tenframe[VertDim+j]); end do end do;
for i from 1 to VertDim do for j from i+1 to VertDim do StrIsoArray[i,j]:=GetIsoStrConstsVector(isotropyten[i],isotropyten[j]); end do end do;


basebase:= seq(seq([o||i,o||j]=add(StrBaseArray[VertDim+i,VertDim+j][VertDim+k]*o||k,k=1..mDim)+add(StrBaseArray[VertDim+i,VertDim+j][k]*r||k,k=1..VertDim),j=1+i..mDim),i=1..mDim);
vertbase:=seq(seq([r||i,o||j]=add(StrActionArray[i,VertDim+j][VertDim+k]*o||k,k=1..mDim)+add(StrActionArray[i,VertDim+j][k]*r||k,k=1..VertDim),j=1..mDim),i=1..VertDim);
vertvert:=seq(seq([r||i,r||j]=add(StrIsoArray[i,j][k]*r||k,k=1..VertDim),j=1+i..VertDim),i=1..VertDim);


return [basebase,vertbase,vertvert],[seq(r||i,i=1..VertDim),seq(o||i,i=1..mDim)];


end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L1203" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This function takes two tensors describing the brackets and isotropy of a Lie algebra and converts it to structure equations.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1204" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" size="14" layout="Normal"><Font size="14">Section 1: h=r</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1274" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">MrepMat := [Matrix(10, 10, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (1, 10) = 0, (2, 1) = 0, (2, 2) = -1, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (2, 7) = 0, (2, 8) = 0, (2, 9) = 0, (2, 10) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = -1, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (3, 7) = 0, (3, 8) = 0, (3, 9) = 0, (3, 10) = 0, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = -2, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = 0, (4, 10) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 1, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (5, 10) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 1, (6, 7) = 0, (6, 8) = 0, (6, 9) = 0, (6, 10) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = 0, (7, 7) = -1, (7, 8) = 0, (7, 9) = 0, (7, 10) = 0, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = -1, (8, 9) = 0, (8, 10) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = 0, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0, (9, 10) = 0, (10, 1) = 0, (10, 2) = 0, (10, 3) = 0, (10, 4) = 0, (10, 5) = 0, (10, 6) = 0, (10, 7) = 0, (10, 8) = 0, (10, 9) = 0, (10, 10) = 0}), Matrix(10, 10, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = (60/803)*u1+(4/2409)*u2+(8627/2409)*u5, (1, 6) = -(18/13)*u3+(823/104)*u4-5*u6, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (1, 10) = 0, (2, 1) = 1, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (2, 7) = 0, (2, 8) = 0, (2, 9) = (597/1606)*u1+(1967/4818)*u2-(2671/2409)*u5, (2, 10) = (7/39)*u3-(2005/312)*u4+6*u6, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (3, 7) = 0, (3, 8) = 0, (3, 9) = (109/117)*u3-(2461/936)*u4+(5/3)*u6, (3, 10) = u2, (4, 1) = 0, (4, 2) = 0, (4, 3) = 1, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = (46/117)*u3-(2317/936)*u4+(5/3)*u6, (4, 8) = u5, (4, 9) = 0, (4, 10) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (5, 10) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0, (6, 7) = 0, (6, 8) = 0, (6, 9) = 0, (6, 10) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = 0, (7, 7) = 0, (7, 8) = 0, (7, 9) = 1, (7, 10) = 0, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (8, 10) = 1, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = -1, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0, (9, 10) = 0, (10, 1) = 0, (10, 2) = 0, (10, 3) = 0, (10, 4) = 0, (10, 5) = 0, (10, 6) = -1, (10, 7) = 0, (10, 8) = 0, (10, 9) = 0, (10, 10) = 0}), Matrix(10, 10, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = -(8/117)*u3+(136/117)*u4+(1/3)*u6, (1, 6) = -(1357/4818)*u1+(5573/4818)*u2-(7597/2409)*u5, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (1, 10) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (2, 7) = 0, (2, 8) = 0, (2, 9) = -(1/3)*u3+(307/24)*u4-13*u6, (2, 10) = u1, (3, 1) = 1, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (3, 7) = 0, (3, 8) = 0, (3, 9) = (40/803)*u1-(5083/2409)*u2+(6019/2409)*u5, (3, 10) = u3, (4, 1) = 0, (4, 2) = -1, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = (397/1606)*u1-(3935/4818)*u2+(5167/2409)*u5, (4, 8) = u6, (4, 9) = 0, (4, 10) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (5, 10) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0, (6, 7) = 0, (6, 8) = 0, (6, 9) = 0, (6, 10) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = 0, (7, 7) = 0, (7, 8) = 0, (7, 9) = 0, (7, 10) = -3, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 3, (8, 10) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = 0, (9, 6) = -3, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0, (9, 10) = 0, (10, 1) = 0, (10, 2) = 0, (10, 3) = 0, (10, 4) = 0, (10, 5) = 3, (10, 6) = 0, (10, 7) = 0, (10, 8) = 0, (10, 9) = 0, (10, 10) = 0}), Matrix(10, 10, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (1, 10) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = (16/117)*u3-(623/117)*u4+(16/3)*u6, (2, 6) = -(956/2409)*u1-(164/2409)*u2+(416/2409)*u5, (2, 7) = 0, (2, 8) = 0, (2, 9) = 0, (2, 10) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = -(20/803)*u1+(2140/2409)*u2-(2608/2409)*u5, (3, 6) = -(16/39)*u3-(1/39)*u4, (3, 7) = 0, (3, 8) = 0, (3, 9) = 0, (3, 10) = 0, (4, 1) = 2, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = (140/803)*u1-(2132/2409)*u2+(5408/2409)*u5, (4, 10) = u4, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (5, 10) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0, (6, 7) = 0, (6, 8) = 0, (6, 9) = 0, (6, 10) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = -6, (7, 7) = 0, (7, 8) = 0, (7, 9) = 0, (7, 10) = 0, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = 6, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (8, 10) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = 0, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0, (9, 10) = 0, (10, 1) = 0, (10, 2) = 0, (10, 3) = 0, (10, 4) = 0, (10, 5) = 0, (10, 6) = 0, (10, 7) = 0, (10, 8) = 0, (10, 9) = 0, (10, 10) = 0})]:</Text-field>
</Input>
</Group>
<Group labelreference="L1276" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">In these matrices, the variables u1..u6 parametrize the cohomology classes [\317\225] of indecomposable modules.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1243" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">HData:=LieAlgebraData(MrepMat,h):DGsetup(HData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+aEc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1257" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">DGsetup([seq(v||i,i=1..dimM)],m);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5tRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1269" drawlabel="true">
<Input>
<Text-field prompt="m &gt; " style="Maple Input" layout="Normal">DGsetup([seq(w||i,i=1..10)],g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5nRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1267" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">grep:=Representation(h,g,MrepMat):</Text-field>
</Input>
</Group>
<Group labelreference="L1259" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJnRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1258" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">L2M:=GenerateForms(DGinfo(g,&quot;FrameBaseForms&quot;)[5..10],2);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NzEtSSRfREdHNiI2IzckNyVRJWZvcm1GJUkiZ0dGJSIiIzcjNyQ3JCIiJiIiJyIiIi1GJDYjNyRGKDcjNyQ3JEYvIiIoRjEtRiQ2IzckRig3IzckNyRGLyIiKUYxLUYkNiM3JEYoNyM3JDckRi8iIipGMS1GJDYjNyRGKDcjNyQ3JEYvIiM1RjEtRiQ2IzckRig3IzckNyRGMEY4RjEtRiQ2IzckRig3IzckNyRGMEY/RjEtRiQ2IzckRig3IzckNyRGMEZGRjEtRiQ2IzckRig3IzckNyRGMEZNRjEtRiQ2IzckRig3IzckNyRGOEY/RjEtRiQ2IzckRig3IzckNyRGOEZGRjEtRiQ2IzckRig3IzckNyRGOEZNRjEtRiQ2IzckRig3IzckNyRGP0ZGRjEtRiQ2IzckRig3IzckNyRGP0ZNRjEtRiQ2IzckRig3IzckNyRGRkZNRjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1255" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">brakspace:=GenerateTensors([L2M,DGinfo(g,&quot;FrameBaseVectors&quot;)]):</Text-field>
</Input>
</Group>
<Group labelreference="L1256" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">genbrak:=evalDG(add(a||i*brakspace[i],i=1..nops(brakspace))):</Text-field>
</Input>
</Group>
<Group labelreference="L1251" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">gisoten:=map(x-&gt;convert(x,DGtensor,[[&quot;con_bas&quot;, &quot;cov_bas&quot;], []]),MrepMat);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyYtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJnR0YlNyQ3JFEoY29uX2Jhc0YlUShjb3ZfYmFzRiU3IjcpNyQ3JCIiI0YzISIiNyQ3JCIiJEY3RjQ3JDckIiIlRjohIiM3JDckIiImRj4iIiI3JDckIiInRkJGPzckNyQiIihGRUY0NyQ3JCIiKUZIRjQtRiQ2IzckRig3MDckNyRGP0Y+LChJI3UxR0YlIyIjZyIkLilJI3UyR0YlI0Y6IiU0Q0kjdTVHRiUjIiVGJylGVjckNyRGP0ZCLChJI3UzR0YlIyEjPSIjOEkjdTRHRiUjIiRCKSIkLyJJI3U2R0YlISImNyQ3JEYzRj9GPzckNyRGMyIiKiwoRlAjIiQoZiIlMTtGVCMiJW4+IiU9W0ZXIyElckVGVjckNyRGMyIjNSwoRmduI0ZFIiNSRltvIyElMD8iJDckRl9vRkI3JDckRjdGZW8sKEZnbiMiJDQiIiQ8IkZbbyMhJWhDIiRPKkZfbyNGPkY3NyQ3JEY3RmFwRlQ3JDckRjpGN0Y/NyQ3JEY6RkUsKEZnbiMiI1lGXXFGW28jISU8QkZgcUZfb0ZhcTckNyRGOkZIRlc3JDckRkVGZW9GPzckNyRGSEZhcEY/NyQ3JEZlb0Y+RjQ3JDckRmFwRkJGNC1GJDYjNyRGKDcwNyRGTiwoRmduIyEiKUZdcUZbbyMiJE8iRl1xRl9vI0Y/Rjc3JEZlbiwoRlAjISVkOEZccEZUIyIldGJGXHBGVyMhJShmKEZWNyRGZG8sKEZnbiNGNEY3RltvIyIkMiQiI0NGX28hIzg3JEZgcEZQNyQ3JEY3Rj9GPzckRmlwLChGUCMiI1NGU0ZUIyElJDMmRlZGVyMiJT5nRlY3JEZjcUZnbjckNyRGOkYzRjQ3JEZncSwoRlAjIiQoUkZpb0ZUIyElTlJGXHBGVyMiJW5eRlY3JEZeckZfbzckNyRGRUZhcCEiJDckNyRGSEZlb0Y3NyQ3JEZlb0ZCRmp1NyQ3JEZhcEY+RjctRiQ2IzckRig3KzckNyRGM0Y+LChGZ24jIiM7Rl1xRltvIyEkQidGXXFGX28jRml2Rjc3JDckRjNGQiwoRlAjISRjKkZWRlQjISRrIkZWRlcjIiQ7JUZWNyQ3JEY3Rj4sKEZQIyEjP0ZTRlQjIiVTQEZWRlcjISUzRUZWNyQ3JEY3RkIsJkZnbiMhIztGZHBGW28jRjRGZHA3JDckRjpGP0YzNyQ3JEY6RmVvLChGUCMiJFMiRlNGVCMhJUtARlZGVyMiJTNhRlY3JDckRjpGYXBGW283JDckRkVGQiEiJzckNyRGSEY+RkI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1253" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">streqs:=cohom_algfromten(genbrak,gisoten):</Text-field>
</Input>
</Group>
<Group labelreference="L1247" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(streqs,G));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+R0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1248" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">Jac:=(x,y,z)-&gt;evalDG(LieBracket(LieBracket(x,y),z)+LieBracket(LieBracket(z,x),y)+LieBracket(LieBracket(y,z),x));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkSmFjRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEieEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInlGJ0YvRjJGWS1GLDYlUSJ6RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS1GNjYtUSgmIzg1OTQ7RidGOUY7Rj5GQEZCRkRGRkZIRmduL0ZORmhuLUYjNigtRiM2KC1GLDYlUTVEaWZmZXJlbnRpYWxHZW9tZXRyeUYnRi9GMi1GNjYtUSM6LUYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpby1GLDYlUSdldmFsREdGJ0YvRjJGYW9GZG9GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW8tRlI2JC1GIzYmLUYjNigtRiM2KC1GIzYoRl5wRmFwLUYsNiVRK0xpZUJyYWNrZXRGJ0YvRjJGYW9GZG9GOUZncC1GUjYkLUYjNigtRiM2KEZicUZncC1GUjYkLUYjNihGVkZZRltvRmFvRmRvRjlGOUZhb0Zkb0Y5RllGXm9GYW9GZG9GOUY5RmFvRmRvRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlci1GIzYoRmJxRmdwLUZSNiQtRiM2KC1GIzYoRmJxRmdwLUZSNiQtRiM2KEZeb0ZZRlZGYW9GZG9GOUY5RmFvRmRvRjlGWUZbb0Zhb0Zkb0Y5RjlGYW9GZG9GOUZhci1GIzYoRmJxRmdwLUZSNiQtRiM2KC1GIzYoRmJxRmdwLUZSNiQtRiM2KEZbb0ZZRl5vRmFvRmRvRjlGOUZhb0Zkb0Y5RllGVkZhb0Zkb0Y5RjlGYW9GZG9GOUY5RmFvRmRvRjlGOUZhb0Zkb0Y5RmFvRmRvRjlGYW9GZG9GOQ==">Zio2JUkieEc2IkkieUdGJUkiekdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLV9JNURpZmZlcmVudGlhbEdlb21ldHJ5R0koX3N5c2xpYkdGJUknZXZhbERHR0YlNiMsKC1fRi1JK0xpZUJyYWNrZXRHRiU2JC1GMzYkOSQ5JTkmIiIiLUYzNiQtRjM2JEY6RjhGOUY7LUYzNiQtRjM2JEY5RjpGOEY7RiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1266" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">mproj_ten:=evalDG(add(theta||i &amp;t e||i,i=5..10));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiR0dGJDckNyRRKGNvdl9iYXNGJFEoY29uX2Jhc0YkNyI3KDckNyQiIiZGMiIiIjckNyQiIidGNkYzNyQ3JCIiKEY5RjM3JDckIiIpRjxGMzckNyQiIipGP0YzNyQ3JCIjNUZCRjM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1264" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">Pm:=(x,i)-&gt;ContractIndices(mproj_ten,convert(x,DGtensor),[[1,i]]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUG1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJ4RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiaUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjktRjY2LVEoJiM4NTk0O0YnRjlGO0Y+RkBGQkZERkZGSEZnbi9GTkZobi1GIzYoLUYjNigtRiw2JVE9RGlmZmVyZW50aWFsR2VvbWV0cnk6LVRlbnNvckYnRi9GMi1GNjYtUSM6LUYnRjlGO0Y+RkBGQkZERkZGSEZnbkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjJGXm9GYW9GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZ25GZm8tRlI2JC1GIzYqLUYsNiVRKm1wcm9qX3RlbkYnRi9GMkZZLUYjNigtRiw2JVEoY29udmVydEYnRi9GMkZkcC1GUjYkLUYjNihGVkZZLUYjNigtRiw2JVE8RGlmZmVyZW50aWFsR2VvbWV0cnk6LVRvb2xzRidGL0YyRl5wLUYsNiVRKURHdGVuc29yRidGL0YyRl5vRmFvRjlGXm9GYW9GOUY5Rl5vRmFvRjlGWS1GUjYmLUYjNiYtRlI2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGWUZbb0Zeb0Zhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXm9GYW9GOUY5RltzRl5zRl5vRmFvRjlGOUZeb0Zhb0Y5Rl5vRmFvRjlGXm9GYW9GOQ==">Zio2JEkieEc2IkkiaUdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLV9JJ1RlbnNvckc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJNURpZmZlcmVudGlhbEdlb21ldHJ5R0koX3N5c2xpYkdGJUkwQ29udHJhY3RJbmRpY2VzR0YlNiVJKm1wcm9qX3RlbkdGJS1JKGNvbnZlcnRHRi42JDkkX0kmVG9vbHNHRi1JKURHdGVuc29yR0YlNyM3JCIiIjklRiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1265" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">{seq(seq(seq(op(DGinfo(evalDG(convert(Jac(e||i,e||j,e||k),DGtensor) &amp;minus Pm(Jac(e||i,e||j,e||k),1)),&quot;CoefficientSet&quot;)),i=1..4),j=1..4),k=5..10)};</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1254" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">{seq(seq(seq(op(DGinfo(Pm(Jac(e||i,e||j,e||k),1),&quot;CoefficientSet&quot;)),i=1..4),j=1..4),k=5..10)};</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1260" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">dd_eq:={seq(seq(seq(op(DGinfo(Pm(Jac(e||i,e||j,e||k),1),&quot;CoefficientSet&quot;)),i=1..4),j=5..10),k=5..10)}:</Text-field>
</Input>
</Group>
<Group labelreference="L1275" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">dd_eq are the equations \316\264\317\225 = d\316\270_m. These are linear equations from the Jacobi system. They constrain the cohomology class [\317\225].</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1261" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">dd_sol:=solve(dd_eq);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PFxxL0kkYTEwRzYiIiIhL0klYTEwMEdGJUYmL0klYTEwNUdGJUYmL0klYTEwNkdGJUYmL0klYTEwN0dGJSwmSSN1MkdGJSMiJTwqKiImbUoiSSRhNjlHRiUhIiIvSSVhMTA4R0YlLCZJI3U0R0YlIyImXEEiIiVbJylJJGE3MEdGJUY1L0klYTEwOUdGJUYmL0klYTExMEdGJUYmL0klYTExNUdGJUYmL0klYTExNkdGJUYmL0klYTExN0dGJSwmRjkjISQ2IyIkbyRGPUY1L0klYTExOEdGJSwmRjAjIiZERSMiJSRlJ0Y0IiIiL0klYTExOUdGJUYmL0klYTEyMEdGJUYmL0klYTEyNUdGJUYmL0klYTEyNkdGJUYmL0klYTEyN0dGJSwmRjkjISYqPUJGPEY9RjUvSSVhMTI4R0YlLCZGMCMiJSp5KUYzRjRGUi9JJWExMjlHRiVGJi9JJWExMzBHRiVGJi9JJWExMzVHRiVGJi9JJWExMzZHRiVGJi9JJWExMzdHRiUsJkYwIyEmOEciRlFGNEZSL0klYTEzOEdGJSwmRjkjISQoPUZLRj1GUi9JJWExMzlHRiVGJi9JJWExNDBHRiVGJi9JJWExNDVHRiVGJi9JJWExNDZHRiVGJi9JJWExNDdHRiVGJi9JJWExNDhHRiVGJi9JJWExNDlHRiUsJEY5IyEkciQiJCU9L0kkYTE1R0YlRiYvSSVhMTUwR0YlLCRGMCMhJlB1IkZRL0kkYTE2R0YlRiYvSSRhMTdHRiVGJi9JJGExOEdGJUYmL0kkYTE5R0YlLCZGMCMiJGsmRlFGNEY1L0kkYTIwR0YlLCZGOSMhIiQiI1lGPUY1L0kkYTI1R0YlRiYvSSRhMjZHRiVGJi9JJGEyN0dGJUYmL0kkYTI4R0YlRiYvSSRhMjlHRiVGZ24vSSRhMzBHRiVGaW8vSSRhMzVHRiUsJkYwIyImNDIkRjNGNEZSL0kkYTM2R0YlLCZGOSMiJjguI0Y8Rj1GUi9JJGEzN0dGJUYmL0kkYTM4R0YlRiYvSSRhMzlHRiVGJi9JJGE0MEdGJUYmL0kkYTQ1R0YlLCZGOSMhJkwuIyImJ0g8Rj1GUi9JJGE0NkdGJSwmRjAjIiZEXiJGUUY0RjUvSSRhNDdHRiVGJi9JJGE0OEdGJUYmL0kkYTQ5R0YlRiYvSSNhNUdGJUYmL0kkYTUwR0YlRiYvSSRhNTVHRiVGJi9JJGE1NkdGJUYmL0kkYTU3R0YlRiYvSSRhNThHRiVGJi9JJGE1OUdGJUY4L0kjYTZHRiVGJi9JJGE2MEdGJUZOL0kkYTY1R0YlRiYvSSRhNjZHRiVGJi9JJGE2N0dGJUYmL0kkYTY4R0YlRiYvRjRGNC9JI2E3R0YlRiYvRj1GPS9JJGE3NUdGJSwmRjkjISZoWCJGPEY9RlIvSSRhNzZHRiUsJkYwIyImaDkjRjNGNEY1L0kkYTc3R0YlRiYvSSRhNzhHRiVGJi9JJGE3OUdGJUYmL0kjYThHRiVGJi9JJGE4MEdGJUYmL0kkYTg1R0YlLCZGMEZpckY0RjUvSSRhODZHRiUsJkY5IyEmUD0kRl51Rj1GNS9JJGE4N0dGJUYmL0kkYTg4R0YlRiYvSSRhODlHRiVGJi9JI2E5R0YlRiYvSSRhOTBHRiVGJi9JJGE5NUdGJUYmL0kkYTk2R0YlRiYvSSRhOTdHRiVGJi9JJGE5OEdGJUYmL0kkYTk5R0YlRiYvSSN1MUdGJSwkRjAjISYkb1ZGUS9GMEYwL0kjdTNHRiUsJEY5I0ZheEZedS9GOUY5L0kjdTVHRiUsJEYwIyIlclVGMy9JI3U2R0YlLCRGOSMiJio9QkZedQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1287" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">The only cohomology parameters left are u2 and u4. Use this solution to reinitialize the algebra.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1270" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">newgisoten:=DGsimplify(subs(dd_sol,gisoten)):newgenbrak:=DGsimplify(subs(dd_sol,genbrak)):</Text-field>
</Input>
</Group>
<Group labelreference="L1271" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">streqs:=cohom_algfromten(newgenbrak,newgisoten):</Text-field>
</Input>
</Group>
<Group labelreference="L1272" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(streqs,G));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+R0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1268" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">q_eqs:={seq(seq(seq(op(DGinfo(evalDG(convert(Jac(e||i,e||j,e||k),DGtensor) &amp;minus Pm(Jac(e||i,e||j,e||k),1)),&quot;CoefficientSet&quot;)),i=1..4),j=5..10),k=5..10)}:</Text-field>
</Input>
</Group>
<Group labelreference="L1277" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">q_eqs are the equations for [Q(\317\225)]=0, the final cohomological constraint on \317\225. These are equations from the Jacobi system, but non-linear.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1244" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">q_eqs_groebner:=Groebner[Basis](q_eqs,'tord');</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">N2JvSSNhNEc2IkkjYTJHRiRJI2EzR0YkSSRhOTFHRiRJJGEzNEdGJEkkYTQ0R0YkSSRhNzRHRiRJJGE4NEdGJEkkYTMzR0YkSSRhNDJHRiRJJGE3MkdGJEkkYTgzR0YkSSRhOTNHRiRJJGEzMkdGJEkkYTQzR0YkSSRhNzNHRiRJJGE4MkdGJEkkYTEzR0YkSSRhNjNHRiRJJGE5MkdGJEkkYTI0R0YkSSRhNTRHRiRJJGExMkdGJEkkYTE0R0YkSSRhNjJHRiRJJGE2NEdGJEkkYTIyR0YkSSRhMjNHRiRJJGE1MkdGJEkkYTUzR0YkSSVhMTAxR0YkSSVhMTExR0YkSSVhMTIxR0YkSSVhMTMxR0YkSSNhMUdGJEkkYTMxR0YkSSRhNDFHRiRJJGE3MUdGJEkkYTgxR0YkSSVhMTA0R0YkSSVhMTE0R0YkSSVhMTI0R0YkSSVhMTM0R0YkSSVhMTQ0R0YkSSVhMTQyR0YkSSVhMTQzR0YkLCZJJWExMzNHRiQiIiJJJWExMDNHRiRGVCwmSSVhMTEyR0YkIicoPU0jRlUhJ2tsdiwmSSVhMTIyR0YkRlhGVUZZSSVhMTQxR0YkLCZJJGEyMUdGJCIndSRvJUZVISdSREMsJkkkYTUxR0YkRmluRlVGam4sJkklYTEyM0dGJCInUkRDSSRhNjFHRiQhJ3UkbyUsJkklYTExM0dGJEZfb0Zgb0ZhbywmSSVhMTMyR0YkRl9vRmBvIShHSl4iLCZJJWExMDJHRiRGX29GYG8iKEdKXiIsJkkkYTExR0YkRlRGYG9GVEkkYTk0R0YkLCYqJEkjdTJHRiQiIiMiKW0nKXpBRmBvISkqKWVMViwmKiZGX3BGVEkjdTRHRiRGVEZYRlUhJz1HSSwmKiRGZXBGYHBGX29GYG8iJztjeiwmKiZGVUZURmVwRlQiK1BVaidmIiomRmBvRlRGX3BGVCIrXyQpXF1TLCYqJkZVRlRGX3BGVCErTydRKFs1KiZGYG9GVEZlcEZUIitASWxUOiwoKiZJJGE2OUdGJEZURmVwRlRGY3EqJkkkYTcwR0YkRlRGX3BGVCIrdyJcXy0jRlUiKyV5PjVkIiwoKiZGZnFGVEZfcEZUISh3cmgiKiZGaHFGVEZlcEZUIihANUIiRmBvIShXRFUjLCYqJEZVRmBwIixAbDtEKWUqJEZgb0ZgcCItd1E/dSQ+IywoKiZGVUZURmhxRlQhK1BVaidmIiomRmBvRlRGZnFGVCIrVWdJJDMkRl1xIis3ViMqSEMsKComRlVGVEZmcUZURlxxRmBxIitLQkhlNyomRmBvRlRGaHFGVEZqciwqKiZGZnFGYHBGX3BGVCIrViZwI2U/KiZGaHFGYHBGX3BGVEZic0ZnciIrdSVvSz4kRl1xISs3ViMqSEMsKiomRlVGVEZmcUZgcCIpKCl6JnkmKihGVUZURmZxRlRGX3BGVCIpa1k+IioqJkZVRlRGaHFGYHBGaHMqJkZVRlRGYG9GVCIpM19Jbw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1245" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">q_eqs_2:={op(subs(solve(q_eqs_groebner[1..58]),q_eqs_groebner))};</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PC8iIiEsJiokSSVhMTAzRzYiIiIjIixAbDtEKWUqJEkkYTYxR0YnRigiLXdRP3UkPiMsJiokSSN1MkdGJ0YoIiltJyl6QUYrISkqKWVMViwmKiRJI3U0R0YnRigiJ1JEQ0YrIic7Y3osJiomRi8iIiJGNEY5IicoPU0jRiYhJz1HSSwmKiZGJkY5RjRGOSIrUFVqJ2YiKiZGK0Y5Ri9GOSIrXyQpXF1TLCYqJkYmRjlGL0Y5IStPJ1EoWzUqJkYrRjlGNEY5IitASWxUOiwoKiZGJkY5SSRhNzBHRidGOSErUFVqJ2YiKiZGK0Y5SSRhNjlHRidGOSIrVWdJJDMkRj8iKzdWIypIQywoKiZGJkY5RktGOUY+RkIiK0tCSGU3KiZGK0Y5RkhGOUZMLCgqJkZLRjlGNEY5RkUqJkZIRjlGL0Y5Iit3IlxfLSNGJiIrJXk+NWQiLCgqJkZLRjlGL0Y5ISh3cmgiKiZGSEY5RjRGOSIoQDVCIkYrIShXRFUjLCoqJkZLRihGL0Y5IitWJnAjZT8qJkZIRihGL0Y5RmluRkciK3Ulb0s+JEY/ISs3ViMqSEMsKiomRiZGOUZLRigiKSgpeiZ5JiooRiZGOUZLRjlGL0Y5IilrWT4iKiomRiZGOUZIRihGX28qJkYmRjlGK0Y5IikzX0lv</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1279" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We solve the linear equations in the Groebner basis of q_eqs, and produce a Groebner basis of the resulting system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1262" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">{op(Groebner[Basis](q_eqs_2,'tord'))};</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY6LUYsNiYtRiw2Ji1JI21uR0YkNiRRLDU4ODI1MTY2NTIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjYvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRJWExMDNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRictRjM2JFEiMkYnRjYvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjYtRjo2LVEiK0YnRjZGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZhby1GLDYmLUYzNiRRLTIxOTM3NDIwMzg3NkYnRjZGOS1GUjYlLUZVNiVRJGE2MUYnRlhGZW5GZ25Gam5GNkY2LUY6Ni1RIixGJ0Y2Rj0vRkFGWkZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJy1GLDYmLUYsNiYtRjM2JFEpMjI3OTg2NjZGJ0Y2RjktRlI2JS1GVTYlUSN1MkYnRlhGZW5GZ25Gam5GNi1GOjYtUSgmbWludXM7RidGNkY9RkBGQkZERkZGSEZKRmBvRmJvLUYsNiYtRjM2JFEpNDMzMzU4ODlGJ0Y2RjlGam9GNkY2Rl1wLUYsNiYtRiw2Ji1GMzYkUScyNDI1MzlGJ0Y2RjktRlI2JS1GVTYlUSN1NEYnRlhGZW5GZ25Gam5GNkZdby1GLDYmLUYzNiRRJzc5NTYxNkYnRjZGOUZqb0Y2RjZGXXAtRiw2Ji1GLDYoLUYzNiRRJzIzNDE4N0YnRjZGOUZccUY5RmByRjZGX3EtRiw2Ji1GMzYkUSczMDI4MThGJ0Y2RjlGVEY2RjZGXXAtRiw2Ji1GLDYoLUYzNiRRKzE1OTY2MzQyMzdGJ0Y2RjlGVEY5RmByRjZGXW8tRiw2KC1GMzYkUSs0MDUwNDk4MzUyRidGNkY5RmpvRjlGXHFGNkY2Rl1wLUYsNiYtRiw2KC1GMzYkUSsxMDQ4NzM4NjM2RidGNkY5RlRGOUZccUY2Rl9xLUYsNigtRjM2JFErMTU0MTY1MzAyMUYnRjZGOUZqb0Y5RmByRjZGNkZdcC1GLDYoLUYsNigtRjM2JFEqNTI0MzY5MzE4RidGNkY5RlRGOS1GVTYlUSRhNzBGJ0ZYRmVuRjZGXW8tRiw2KC1GMzYkUSozMTQ1NzMwODNGJ0Y2RjlGVEY5RmByRjZGX3EtRiw2KC1GMzYkUSsxMDEyNjI0NTg4RidGNkY5RmpvRjktRlU2JVEkYTY5RidGWEZlbkY2RjZGXXAtRiw2KC1GLDYoLUYzNiRRKjI2MjE4NDY1OUYnRjZGOUZURjlGYHZGNkZdby1GLDYoLUYzNiRRKjUwNjMxMjI5NEYnRjZGOUZqb0Y5RmN1RjZGXW8tRiw2KC1GMzYkUSozMDM3NDA1MzlGJ0Y2RjlGam9GOUZgckY2RjZGXXAtRiw2KC1GLDYoRml0RjlGYHZGOUZgckY2Rl1vLUYsNigtRjM2JFErMjAyNTI0OTE3NkYnRjZGOUZjdUY5RlxxRjZGXW8tRiw2Ji1GMzYkUSsxNTcxMDE5Nzg0RidGNkY5RlRGNkY2Rl1wLUYsNigtRiw2KC1GMzYkUSgxNjE3MTc2RidGNkY5RmB2RjlGXHFGNkZfcS1GLDYoLUYzNiRRKDEyMzEwMjFGJ0Y2RjlGY3VGOUZgckY2Rl1vLUYsNiYtRjM2JFEoMjQyMjU0NEYnRjZGOUZqb0Y2RjZGXXAtRiw2Ki1GLDYoLUYzNiRRKzIwNTgyNjk1NDNGJ0Y2RjktRlI2JUZgdkZnbkZqbkY5RmByRjZGXW8tRiw2KEZneUY5LUZSNiVGY3VGZ25Gam5GOUZgckY2Rl1vLUYsNigtRjM2JFErNDE5NDk1NDU0NEYnRjZGOUZURjlGYHZGNkZdby1GLDYoLUYzNiRRKzI0Mjk5MjQzMTJGJ0Y2RjlGam9GOUZgckY2RjYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GNkY2LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PC0sJiokSSVhMTAzRzYiIiIjIixAbDtEKWUqJEkkYTYxR0YmRiciLXdRP3UkPiMsJiokSSN1MkdGJkYnIiltJyl6QUYqISkqKWVMViwmKiRJI3U0R0YmRiciJ1JEQ0YqIic7Y3osJiomRi4iIiJGM0Y4IicoPU0jRiUhJz1HSSwmKiZGJUY4RjNGOCIrUFVqJ2YiKiZGKkY4Ri5GOCIrXyQpXF1TLCYqJkYlRjhGLkY4IitPJ1EoWzUqJkYqRjhGM0Y4IStASWxUOiwoKiZGJUY4SSRhNzBHRiZGOCIqPSRwVl9GPCIqJDN0WEoqJkYqRjhJJGE2OUdGJkY4ISspZUNFLCIsKComRiVGOEZLRjgiKmZZPWkjKiZGKkY4RkdGOCIqJUg3al1GQyIqUjB1LiQsKComRktGOEYzRjgiK0BJbFQ6KiZGR0Y4Ri5GOCIrdyJcXy0jRiUiKyV5PjVkIiwoKiZGS0Y4Ri5GOCIod3JoIiomRkdGOEYzRjghKEA1QiJGKiIoV0RVIywqKiZGS0YnRjNGOCIrViZwI2U/KiZGR0YnRjNGOEZbb0ZOIitXWCZcPiVGQyIrN1YjKkhD</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1280" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Since we are working over the real numbers, sums of squares must vanish identically. Therefore a103=a11=0.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1278" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">subs({a103=0,a11=0},{op(Groebner[Basis](q_eqs_2,'tord'))});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY6LUYsNiYtSSNtbkdGJDYkUS0yMTkzNzQyMDM4NzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEkYTYxRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUYxNiRRIjJGJ0Y0LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y0LUY4Ni1RIixGJ0Y0RjsvRj9GWEZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiRRKzQwNTA0OTgzNTJGJ0Y0RjdGUkY3LUZTNiVRI3UyRidGVkZZRjRGW28tRiw2Jy1GODYtUSomdW1pbnVzMDtGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3AtRiw2KC1GMTYkUSsxNTQxNjUzMDIxRidGNEY3RlJGNy1GUzYlUSN1NEYnRlZGWUY0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjRGW28tRiw2J0ZbcC1GLDYoLUYxNiRRKzEwMTI2MjQ1ODhGJ0Y0RjctRlM2JVEkYTY5RidGVkZZRjdGUkY0RmlwRlxxRjRGW28tRiw2KC1GMTYkUScyMzQxODdGJ0Y0RjdGZm9GN0ZmcEY0RltvLUYsNiYtRiw2Ji1GMTYkUSkyMjc5ODY2NkYnRjRGNy1GUDYlRmZvRmVuRmhuRjQtRjg2LVEoJm1pbnVzO0YnRjRGO0Y+RkBGQkZERkZGSEZecEZgcC1GLDYmLUYxNiRRKTQzMzM1ODg5RidGNEY3RlJGNEY0RltvLUYsNiYtRiw2Ji1GMTYkUScyNDI1MzlGJ0Y0RjctRlA2JUZmcEZlbkZobkY0LUY4Ni1RIitGJ0Y0RjtGPkZARkJGREZGRkhGXnBGYHAtRiw2Ji1GMTYkUSc3OTU2MTZGJ0Y0RjdGUkY0RjRGW28tRiw2Ji1GLDYoLUYxNiRRKjUwNjMxMjI5NEYnRjRGN0ZSRjctRlM2JVEkYTcwRidGVkZZRjRGZ3MtRiw2KC1GMTYkUSozMDM3NDA1MzlGJ0Y0RjdGUkY3RmZwRjRGNEZbby1GLDYmLUYsNihGY3BGN0ZlcUY3RmZwRjRGZ3MtRiw2KC1GMTYkUSsyMDI1MjQ5MTc2RidGNEY3RmZ0RjdGZm9GNEY0RltvLUYsNigtRiw2KC1GMTYkUSsyMDU4MjY5NTQzRidGNEY3LUZQNiVGZXFGZW5GaG5GN0ZmcEY0RmdzLUYsNihGW3ZGNy1GUDYlRmZ0RmVuRmhuRjdGZnBGNEZncy1GLDYoLUYxNiRRKzI0Mjk5MjQzMTJGJ0Y0RjdGUkY3RmZwRjRGNEZbby1GLDYoLUYsNigtRjE2JFEoMTYxNzE3NkYnRjRGN0ZlcUY3RmZvRjRGZnItRiw2KC1GMTYkUSgxMjMxMDIxRidGNEY3RmZ0RjdGZnBGNEZncy1GLDYmLUYxNiRRKDI0MjI1NDRGJ0Y0RjdGUkY0RjRGaXBGXHFGNEY0LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PC0sJCokSSRhNjFHNiIiIiMiLXdRP3UkPiMsJComRiUiIiJJI3UyR0YmRisiK18kKVxdUywkKiZGJUYrSSN1NEdGJkYrIStASWxUOiwkKiZJJGE2OUdGJkYrRiVGKyErKWVDRSwiLCQqJkYsRitGMEYrIicoPU0jLCYqJEYsRiciKW0nKXpBRiUhKSopZUxWLCYqJEYwRiciJ1JEQ0YlIic7Y3osJiomRiVGK0kkYTcwR0YmRisiKiVIN2pdRi8iKlIwdS4kLCYqJkY0RitGMEYrIitASWxUOiomRkNGK0YsRisiK3ciXF8tIywoKiZGNEYnRjBGKyIrViZwI2U/KiZGQ0YnRjBGK0ZNRi8iKzdWIypIQywoKiZGNEYrRixGKyIod3JoIiomRkNGK0YwRishKEA1QiJGJSIoV0RVIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1263" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">This implies that the last cohomology parameters u2, u4 vanish, hence [\317\225]=0, which is what we wanted to show in this section.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1281" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" size="14" layout="Normal"><Font size="14">Section 2: h=l_0</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1998" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We import the representation matrices from the other worksheet. In this case, the cohomology is 10D.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1990" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">MrepMat := [Matrix(9, 9, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = (1/7)*u7-(19/7)*u8-(24/7)*u9, (1, 5) = (9/5)*u5-(19/15)*u6-(21/5)*u10, (1, 6) = 0, (1, 7) = 0, (1, 8) = -(55/39)*u2+(4243/1833)*u3, (1, 9) = u4, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = u6, (2, 5) = (24/7)*u7-(15/7)*u8-(9/7)*u9, (2, 6) = 0, (2, 7) = 0, (2, 8) = u1, (2, 9) = -(55/117)*u2-(1/117)*u3, (3, 1) = 0, (3, 2) = 1, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = (389/6050)*u1+(423/6050)*u4, (3, 7) = (8/117)*u2-(19/117)*u3, (3, 8) = -u6-3*u10, (3, 9) = -(3/7)*u7+(15/7)*u8+(9/7)*u9, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0, (6, 7) = 0, (6, 8) = 1, (6, 9) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = 0, (7, 7) = 0, (7, 8) = 0, (7, 9) = 1, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = -1, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = -1, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0}), Matrix(9, 9, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = u5, (1, 5) = u9, (1, 6) = 0, (1, 7) = 0, (1, 8) = -(423/6050)*u1-(13011/6050)*u4, (1, 9) = -3*u2+(234/47)*u3, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = u7, (2, 5) = u10, (2, 6) = 0, (2, 7) = 0, (2, 8) = u2, (2, 9) = (12729/6050)*u1-(47/6050)*u4, (3, 1) = -1, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = -(8/39)*u2+(1517/1833)*u3, (3, 7) = (3807/6050)*u1+(2149/6050)*u4, (3, 8) = (1/7)*u7-(19/7)*u8-(3/7)*u9, (3, 9) = -(6/5)*u5-(19/15)*u6-(21/5)*u10, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0, (6, 7) = 0, (6, 8) = 0, (6, 9) = -3, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = 0, (7, 7) = 0, (7, 8) = 3, (7, 9) = 0, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = -3, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 3, (9, 5) = 0, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0}), Matrix(9, 9, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = -(423/6050)*u1+(5139/6050)*u4, (1, 5) = (16/13)*u2-(1201/611)*u3, (1, 6) = 0, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = -(16/39)*u2-(1/39)*u3, (2, 5) = -(5421/6050)*u1-(47/6050)*u4, (2, 6) = 0, (2, 7) = 0, (2, 8) = 0, (2, 9) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = u8, (3, 5) = (3/5)*u5+(7/15)*u6+(8/5)*u10, (3, 6) = 0, (3, 7) = 0, (3, 8) = u3, (3, 9) = (141/110)*u1+(47/110)*u4, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = -6, (6, 6) = 0, (6, 7) = 0, (6, 8) = 0, (6, 9) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 6, (7, 5) = 0, (7, 6) = 0, (7, 7) = 0, (7, 8) = 0, (7, 9) = 0, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = 0, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0})];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEdGKCI1bSJvWEV1U3VZJT0tRiQ2Iy9GKyI1J0dvWEV1U3VZJT0tRiQ2Iy9GKyI1MSVvWEV1U3VZJT0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1992" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">For some reason Maple has a hard time computing the structure constants from these matrices, so we enter them manually.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1966" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">HData:=LieAlgebraData([[t1,t2]=t3],[t1,t2,t3],h):DGsetup(HData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+aEc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1995" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">DGsetup([seq(v||i,i=1..dimM)],m);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5tRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1987" drawlabel="true">
<Input>
<Text-field prompt="m &gt; " style="Maple Input" layout="Normal">DGsetup([seq(w||i,i=1..9)],g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5nRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1969" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">rep:=Representation(h,g,MrepMat):</Text-field>
</Input>
</Group>
<Group labelreference="L1986" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJnRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2004" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">L2M:=GenerateForms(DGinfo(g,&quot;FrameBaseForms&quot;)[4..9],2);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NzEtSSRfREdHNiI2IzckNyVRJWZvcm1GJUkiZ0dGJSIiIzcjNyQ3JCIiJSIiJiIiIi1GJDYjNyRGKDcjNyQ3JEYvIiInRjEtRiQ2IzckRig3IzckNyRGLyIiKEYxLUYkNiM3JEYoNyM3JDckRi8iIilGMS1GJDYjNyRGKDcjNyQ3JEYvIiIqRjEtRiQ2IzckRig3IzckNyRGMEY4RjEtRiQ2IzckRig3IzckNyRGMEY/RjEtRiQ2IzckRig3IzckNyRGMEZGRjEtRiQ2IzckRig3IzckNyRGMEZNRjEtRiQ2IzckRig3IzckNyRGOEY/RjEtRiQ2IzckRig3IzckNyRGOEZGRjEtRiQ2IzckRig3IzckNyRGOEZNRjEtRiQ2IzckRig3IzckNyRGP0ZGRjEtRiQ2IzckRig3IzckNyRGP0ZNRjEtRiQ2IzckRig3IzckNyRGRkZNRjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1962" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">brakspace:=GenerateTensors([L2M,DGinfo(g,&quot;FrameBaseVectors&quot;)]):</Text-field>
</Input>
</Group>
<Group labelreference="L1961" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">genbrak:=evalDG(add(a||i*brakspace[i],i=1..nops(brakspace))):</Text-field>
</Input>
</Group>
<Group labelreference="L1973" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">gisoten:=map(x-&gt;convert(x,DGtensor,[[&quot;con_bas&quot;, &quot;cov_bas&quot;], []]),MrepMat);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJnR0YlNyQ3JFEoY29uX2Jhc0YlUShjb3ZfYmFzRiU3IjczNyQ3JCIiIiIiJSwoSSN1N0dGJSNGMyIiKEkjdThHRiUjISM+RjhJI3U5R0YlIyEjQ0Y4NyQ3JEYzIiImLChJI3U1R0YlIyIiKkZBSSN1NkdGJSNGOyIjOkkkdTEwR0YlIyEjQEZBNyQ3JEYzIiIpLCZJI3UyR0YlIyEjYiIjUkkjdTNHRiUjIiVWVSIlTD03JDckRjNGRUkjdTRHRiU3JDckIiIjRjRGRjckNyRGZ25GQSwoRjYjIiNDRjhGOSMhIzpGOEY8IyEiKkY4NyQ3JEZnbkZOSSN1MUdGJTckNyRGZ25GRSwmRlAjRlIiJDwiRlQjISIiRmhvNyQ3JCIiJEZnbkYzNyQ3JEZdcCIiJywmRmNvIyIkKlEiJV1nRlojIiRCJUZkcDckNyRGXXBGOCwmRlAjRk5GaG9GVCNGO0ZobzckNyRGXXBGTiwmRkZGam9GSSEiJDckNyRGXXBGRSwoRjYjRl9xRjhGOSNGSEY4RjwjRkVGODckNyRGYHBGTkYzNyQ3JEY4RkVGMzckNyRGTkY0RmpvNyQ3JEZFRkFGam8tRiQ2IzckRig3MzckRjJGQzckRkBGPDckRk0sJkZjbyMhJEIlRmRwRlojISY2SSJGZHA3JEZZLCZGUEZfcUZUIyIkTSMiI1o3JEZmbkY2NyRGaW5GSTckRmJvRlA3JEZlbywmRmNvIyImSEYiRmRwRlojISNaRmRwNyQ3JEZdcEYzRmpvNyRGX3AsJkZQIyEiKUZTRlQjIiU8OkZXNyRGaHAsJkZjbyMiJTJRRmRwRlojIiVcQEZkcDckRl1xLChGNkY3RjlGOkY8RmNxNyRGYXEsKEZDIyEiJ0ZBRkZGR0ZJRko3JDckRmBwRkVGX3E3JDckRjhGTkZdcDckNyRGTkZBRl9xNyQ3JEZFRjRGXXAtRiQ2IzckRig3LDckRjIsJkZjb0ZmckZaIyIlUl5GZHA3JEZALCZGUCMiIzsiIzhGVCMhJSw3IiQ2JzckRmZuLCZGUCMhIztGU0ZUI0Zqb0ZTNyRGaW4sJkZjbyMhJUBhRmRwRlpGZnM3JDckRl1wRjRGOTckNyRGXXBGQSwoRkMjRl1wRkFGRiNGOEZIRkkjRk5GQTckRl1xRlQ3JEZhcSwmRmNvIyIkVCIiJDUiRlojRl5zRmp3NyQ3JEZgcEZBRlt1NyQ3JEY4RjRGYHA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1999" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">streqs:=cohom_algfromten(genbrak,gisoten);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnc3RyZXFzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUkobWZlbmNlZEdGJDYmLUYjNmZvLUYjNigtRlI2Ji1GIzYoLUYsNiVRI28xRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjbzJGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNjQtRiM2Ji1GLDYlUSNhMUYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl1vL0ZORl5vLUYsNiVRI3IxRidGL0YyRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkcS1GIzYmLUYsNiVRI2EyRidGL0YyRmlwLUYsNiVRI3IyRidGL0YyRjlGYHEtRiM2Ji1GLDYlUSNhM0YnRi9GMkZpcC1GLDYlUSNyM0YnRi9GMkY5RmBxLUYjNiYtRiw2JVEjYTRGJ0YvRjJGaXBGZm5GOUZgcS1GIzYmLUYsNiVRI2E1RidGL0YyRmlwRmFvRjlGYHEtRiM2Ji1GLDYlUSNhNkYnRi9GMkZpcC1GLDYlUSNvM0YnRi9GMkY5RmBxLUYjNiYtRiw2JVEjYTdGJ0YvRjJGaXAtRiw2JVEjbzRGJ0YvRjJGOUZgcS1GIzYmLUYsNiVRI2E4RidGL0YyRmlwLUYsNiVRI281RidGL0YyRjlGYHEtRiM2Ji1GLDYlUSNhOUYnRi9GMkZpcC1GLDYlUSNvNkYnRi9GMkY5RjlGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZmbkZpbkZlc0Zkb0Znb0Y5RjlGaW9GXHBGX3AtRiM2NC1GIzYmLUYsNiVRJGExMEYnRi9GMkZpcEZdcUY5RmBxLUYjNiYtRiw2JVEkYTExRidGL0YyRmlwRltyRjlGYHEtRiM2Ji1GLDYlUSRhMTJGJ0YvRjJGaXBGY3JGOUZgcS1GIzYmLUYsNiVRJGExM0YnRi9GMkZpcEZmbkY5RmBxLUYjNiYtRiw2JVEkYTE0RidGL0YyRmlwRmFvRjlGYHEtRiM2Ji1GLDYlUSRhMTVGJ0YvRjJGaXBGZXNGOUZgcS1GIzYmLUYsNiVRJGExNkYnRi9GMkZpcEZddEY5RmBxLUYjNiYtRiw2JVEkYTE3RidGL0YyRmlwRmV0RjlGYHEtRiM2Ji1GLDYlUSRhMThGJ0YvRjJGaXBGXXVGOUY5RmRvRmdvRjlGaW4tRiM2KC1GUjYmLUYjNihGZm5GaW5GXXRGZG9GZ29GOUY5RmlvRlxwRl9wLUYjNjQtRiM2Ji1GLDYlUSRhMTlGJ0YvRjJGaXBGXXFGOUZgcS1GIzYmLUYsNiVRJGEyMEYnRi9GMkZpcEZbckY5RmBxLUYjNiYtRiw2JVEkYTIxRidGL0YyRmlwRmNyRjlGYHEtRiM2Ji1GLDYlUSRhMjJGJ0YvRjJGaXBGZm5GOUZgcS1GIzYmLUYsNiVRJGEyM0YnRi9GMkZpcEZhb0Y5RmBxLUYjNiYtRiw2JVEkYTI0RidGL0YyRmlwRmVzRjlGYHEtRiM2Ji1GLDYlUSRhMjVGJ0YvRjJGaXBGXXRGOUZgcS1GIzYmLUYsNiVRJGEyNkYnRi9GMkZpcEZldEY5RmBxLUYjNiYtRiw2JVEkYTI3RidGL0YyRmlwRl11RjlGOUZkb0Znb0Y5RmluLUYjNigtRlI2Ji1GIzYoRmZuRmluRmV0RmRvRmdvRjlGOUZpb0ZccEZfcC1GIzY0LUYjNiYtRiw2JVEkYTI4RidGL0YyRmlwRl1xRjlGYHEtRiM2Ji1GLDYlUSRhMjlGJ0YvRjJGaXBGW3JGOUZgcS1GIzYmLUYsNiVRJGEzMEYnRi9GMkZpcEZjckY5RmBxLUYjNiYtRiw2JVEkYTMxRidGL0YyRmlwRmZuRjlGYHEtRiM2Ji1GLDYlUSRhMzJGJ0YvRjJGaXBGYW9GOUZgcS1GIzYmLUYsNiVRJGEzM0YnRi9GMkZpcEZlc0Y5RmBxLUYjNiYtRiw2JVEkYTM0RidGL0YyRmlwRl10RjlGYHEtRiM2Ji1GLDYlUSRhMzVGJ0YvRjJGaXBGZXRGOUZgcS1GIzYmLUYsNiVRJGEzNkYnRi9GMkZpcEZddUY5RjlGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZmbkZpbkZddUZkb0Znb0Y5RjlGaW9GXHBGX3AtRiM2NC1GIzYmLUYsNiVRJGEzN0YnRi9GMkZpcEZdcUY5RmBxLUYjNiYtRiw2JVEkYTM4RidGL0YyRmlwRltyRjlGYHEtRiM2Ji1GLDYlUSRhMzlGJ0YvRjJGaXBGY3JGOUZgcS1GIzYmLUYsNiVRJGE0MEYnRi9GMkZpcEZmbkY5RmBxLUYjNiYtRiw2JVEkYTQxRidGL0YyRmlwRmFvRjlGYHEtRiM2Ji1GLDYlUSRhNDJGJ0YvRjJGaXBGZXNGOUZgcS1GIzYmLUYsNiVRJGE0M0YnRi9GMkZpcEZddEY5RmBxLUYjNiYtRiw2JVEkYTQ0RidGL0YyRmlwRmV0RjlGYHEtRiM2Ji1GLDYlUSRhNDVGJ0YvRjJGaXBGXXVGOUY5RmRvRmdvRjlGaW4tRiM2KC1GUjYmLUYjNihGYW9GaW5GZXNGZG9GZ29GOUY5RmlvRlxwRl9wLUYjNjQtRiM2Ji1GLDYlUSRhNDZGJ0YvRjJGaXBGXXFGOUZgcS1GIzYmLUYsNiVRJGE0N0YnRi9GMkZpcEZbckY5RmBxLUYjNiYtRiw2JVEkYTQ4RidGL0YyRmlwRmNyRjlGYHEtRiM2Ji1GLDYlUSRhNDlGJ0YvRjJGaXBGZm5GOUZgcS1GIzYmLUYsNiVRJGE1MEYnRi9GMkZpcEZhb0Y5RmBxLUYjNiYtRiw2JVEkYTUxRidGL0YyRmlwRmVzRjlGYHEtRiM2Ji1GLDYlUSRhNTJGJ0YvRjJGaXBGXXRGOUZgcS1GIzYmLUYsNiVRJGE1M0YnRi9GMkZpcEZldEY5RmBxLUYjNiYtRiw2JVEkYTU0RidGL0YyRmlwRl11RjlGOUZkb0Znb0Y5RmluLUYjNigtRlI2Ji1GIzYoRmFvRmluRl10RmRvRmdvRjlGOUZpb0ZccEZfcC1GIzY0LUYjNiYtRiw2JVEkYTU1RidGL0YyRmlwRl1xRjlGYHEtRiM2Ji1GLDYlUSRhNTZGJ0YvRjJGaXBGW3JGOUZgcS1GIzYmLUYsNiVRJGE1N0YnRi9GMkZpcEZjckY5RmBxLUYjNiYtRiw2JVEkYTU4RidGL0YyRmlwRmZuRjlGYHEtRiM2Ji1GLDYlUSRhNTlGJ0YvRjJGaXBGYW9GOUZgcS1GIzYmLUYsNiVRJGE2MEYnRi9GMkZpcEZlc0Y5RmBxLUYjNiYtRiw2JVEkYTYxRidGL0YyRmlwRl10RjlGYHEtRiM2Ji1GLDYlUSRhNjJGJ0YvRjJGaXBGZXRGOUZgcS1GIzYmLUYsNiVRJGE2M0YnRi9GMkZpcEZddUY5RjlGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZhb0ZpbkZldEZkb0Znb0Y5RjlGaW9GXHBGX3AtRiM2NC1GIzYmLUYsNiVRJGE2NEYnRi9GMkZpcEZdcUY5RmBxLUYjNiYtRiw2JVEkYTY1RidGL0YyRmlwRltyRjlGYHEtRiM2Ji1GLDYlUSRhNjZGJ0YvRjJGaXBGY3JGOUZgcS1GIzYmLUYsNiVRJGE2N0YnRi9GMkZpcEZmbkY5RmBxLUYjNiYtRiw2JVEkYTY4RidGL0YyRmlwRmFvRjlGYHEtRiM2Ji1GLDYlUSRhNjlGJ0YvRjJGaXBGZXNGOUZgcS1GIzYmLUYsNiVRJGE3MEYnRi9GMkZpcEZddEY5RmBxLUYjNiYtRiw2JVEkYTcxRidGL0YyRmlwRmV0RjlGYHEtRiM2Ji1GLDYlUSRhNzJGJ0YvRjJGaXBGXXVGOUY5RmRvRmdvRjlGaW4tRiM2KC1GUjYmLUYjNihGYW9GaW5GXXVGZG9GZ29GOUY5RmlvRlxwRl9wLUYjNjQtRiM2Ji1GLDYlUSRhNzNGJ0YvRjJGaXBGXXFGOUZgcS1GIzYmLUYsNiVRJGE3NEYnRi9GMkZpcEZbckY5RmBxLUYjNiYtRiw2JVEkYTc1RidGL0YyRmlwRmNyRjlGYHEtRiM2Ji1GLDYlUSRhNzZGJ0YvRjJGaXBGZm5GOUZgcS1GIzYmLUYsNiVRJGE3N0YnRi9GMkZpcEZhb0Y5RmBxLUYjNiYtRiw2JVEkYTc4RidGL0YyRmlwRmVzRjlGYHEtRiM2Ji1GLDYlUSRhNzlGJ0YvRjJGaXBGXXRGOUZgcS1GIzYmLUYsNiVRJGE4MEYnRi9GMkZpcEZldEY5RmBxLUYjNiYtRiw2JVEkYTgxRidGL0YyRmlwRl11RjlGOUZkb0Znb0Y5RmluLUYjNigtRlI2Ji1GIzYoRmVzRmluRl10RmRvRmdvRjlGOUZpb0ZccEZfcC1GIzY0LUYjNiYtRiw2JVEkYTgyRidGL0YyRmlwRl1xRjlGYHEtRiM2Ji1GLDYlUSRhODNGJ0YvRjJGaXBGW3JGOUZgcS1GIzYmLUYsNiVRJGE4NEYnRi9GMkZpcEZjckY5RmBxLUYjNiYtRiw2JVEkYTg1RidGL0YyRmlwRmZuRjlGYHEtRiM2Ji1GLDYlUSRhODZGJ0YvRjJGaXBGYW9GOUZgcS1GIzYmLUYsNiVRJGE4N0YnRi9GMkZpcEZlc0Y5RmBxLUYjNiYtRiw2JVEkYTg4RidGL0YyRmlwRl10RjlGYHEtRiM2Ji1GLDYlUSRhODlGJ0YvRjJGaXBGZXRGOUZgcS1GIzYmLUYsNiVRJGE5MEYnRi9GMkZpcEZddUY5RjlGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZlc0ZpbkZldEZkb0Znb0Y5RjlGaW9GXHBGX3AtRiM2NC1GIzYmLUYsNiVRJGE5MUYnRi9GMkZpcEZdcUY5RmBxLUYjNiYtRiw2JVEkYTkyRidGL0YyRmlwRltyRjlGYHEtRiM2Ji1GLDYlUSRhOTNGJ0YvRjJGaXBGY3JGOUZgcS1GIzYmLUYsNiVRJGE5NEYnRi9GMkZpcEZmbkY5RmBxLUYjNiYtRiw2JVEkYTk1RidGL0YyRmlwRmFvRjlGYHEtRiM2Ji1GLDYlUSRhOTZGJ0YvRjJGaXBGZXNGOUZgcS1GIzYmLUYsNiVRJGE5N0YnRi9GMkZpcEZddEY5RmBxLUYjNiYtRiw2JVEkYTk4RidGL0YyRmlwRmV0RjlGYHEtRiM2Ji1GLDYlUSRhOTlGJ0YvRjJGaXBGXXVGOUY5RmRvRmdvRjlGaW4tRiM2KC1GUjYmLUYjNihGZXNGaW5GXXVGZG9GZ29GOUY5RmlvRlxwRl9wLUYjNjQtRiM2Ji1GLDYlUSVhMTAwRidGL0YyRmlwRl1xRjlGYHEtRiM2Ji1GLDYlUSVhMTAxRidGL0YyRmlwRltyRjlGYHEtRiM2Ji1GLDYlUSVhMTAyRidGL0YyRmlwRmNyRjlGYHEtRiM2Ji1GLDYlUSVhMTAzRidGL0YyRmlwRmZuRjlGYHEtRiM2Ji1GLDYlUSVhMTA0RidGL0YyRmlwRmFvRjlGYHEtRiM2Ji1GLDYlUSVhMTA1RidGL0YyRmlwRmVzRjlGYHEtRiM2Ji1GLDYlUSVhMTA2RidGL0YyRmlwRl10RjlGYHEtRiM2Ji1GLDYlUSVhMTA3RidGL0YyRmlwRmV0RjlGYHEtRiM2Ji1GLDYlUSVhMTA4RidGL0YyRmlwRl11RjlGOUZkb0Znb0Y5RmluLUYjNigtRlI2Ji1GIzYoRl10RmluRmV0RmRvRmdvRjlGOUZpb0ZccEZfcC1GIzY0LUYjNiYtRiw2JVElYTEwOUYnRi9GMkZpcEZdcUY5RmBxLUYjNiYtRiw2JVElYTExMEYnRi9GMkZpcEZbckY5RmBxLUYjNiYtRiw2JVElYTExMUYnRi9GMkZpcEZjckY5RmBxLUYjNiYtRiw2JVElYTExMkYnRi9GMkZpcEZmbkY5RmBxLUYjNiYtRiw2JVElYTExM0YnRi9GMkZpcEZhb0Y5RmBxLUYjNiYtRiw2JVElYTExNEYnRi9GMkZpcEZlc0Y5RmBxLUYjNiYtRiw2JVElYTExNUYnRi9GMkZpcEZddEY5RmBxLUYjNiYtRiw2JVElYTExNkYnRi9GMkZpcEZldEY5RmBxLUYjNiYtRiw2JVElYTExN0YnRi9GMkZpcEZddUY5RjlGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZddEZpbkZddUZkb0Znb0Y5RjlGaW9GXHBGX3AtRiM2NC1GIzYmLUYsNiVRJWExMThGJ0YvRjJGaXBGXXFGOUZgcS1GIzYmLUYsNiVRJWExMTlGJ0YvRjJGaXBGW3JGOUZgcS1GIzYmLUYsNiVRJWExMjBGJ0YvRjJGaXBGY3JGOUZgcS1GIzYmLUYsNiVRJWExMjFGJ0YvRjJGaXBGZm5GOUZgcS1GIzYmLUYsNiVRJWExMjJGJ0YvRjJGaXBGYW9GOUZgcS1GIzYmLUYsNiVRJWExMjNGJ0YvRjJGaXBGZXNGOUZgcS1GIzYmLUYsNiVRJWExMjRGJ0YvRjJGaXBGXXRGOUZgcS1GIzYmLUYsNiVRJWExMjVGJ0YvRjJGaXBGZXRGOUZgcS1GIzYmLUYsNiVRJWExMjZGJ0YvRjJGaXBGXXVGOUY5RmRvRmdvRjlGaW4tRiM2KC1GUjYmLUYjNihGZXRGaW5GXXVGZG9GZ29GOUY5RmlvRlxwRl9wLUYjNjQtRiM2Ji1GLDYlUSVhMTI3RidGL0YyRmlwRl1xRjlGYHEtRiM2Ji1GLDYlUSVhMTI4RidGL0YyRmlwRltyRjlGYHEtRiM2Ji1GLDYlUSVhMTI5RidGL0YyRmlwRmNyRjlGYHEtRiM2Ji1GLDYlUSVhMTMwRidGL0YyRmlwRmZuRjlGYHEtRiM2Ji1GLDYlUSVhMTMxRidGL0YyRmlwRmFvRjlGYHEtRiM2Ji1GLDYlUSVhMTMyRidGL0YyRmlwRmVzRjlGYHEtRiM2Ji1GLDYlUSVhMTMzRidGL0YyRmlwRl10RjlGYHEtRiM2Ji1GLDYlUSVhMTM0RidGL0YyRmlwRmV0RjlGYHEtRiM2Ji1GLDYlUSVhMTM1RidGL0YyRmlwRl11RjlGOUZkb0Znb0Y5RmluLUYjNigtRlI2Ji1GIzYoRl1xRmluRmZuRmRvRmdvRjlGOUZpb0ZccEZfcC1GIzYpLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZjcUZlcUZldEZgcS1GIzYmLUZSNiQtRiM2KC1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUZdZW42JFEiN0YnRjkvJS5saW5ldGhpY2tuZXNzR0ZfZW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ2VuLyUpYmV2ZWxsZWRHRj1GaXAtRiM2JC1GLDYlUSN1N0YnRi9GMkY5RmRvRmdvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjcUZlcS1GIzYoLUZqZG42KC1GXWVuNiRRIzE5RidGOUZgZW5GY2VuRmVlbkZoZW5GamVuRmlwLUYjNiQtRiw2JVEjdThGJ0YvRjJGOUZkb0Znb0Y5RmFmbi1GIzYoLUZqZG42KC1GXWVuNiRRIzI0RidGOUZgZW5GY2VuRmVlbkZoZW5GamVuRmlwLUYjNiQtRiw2JVEjdTlGJ0YvRjJGOUZkb0Znb0Y5RjlGOUZpcEZdcUY5RmBxLUYjNiYtRiw2JVEjdTZGJ0YvRjJGaXBGW3JGOUY5RmRvRmdvRjlGaW4tRiM2KC1GUjYmLUYjNihGXXFGaW5GYW9GZG9GZ29GOUY5RmlvRlxwRl9wLUYjNilGXmRuRl11RmBxLUYjNiYtRlI2JC1GIzYoLUYjNigtRmpkbjYoLUZdZW42JFEiOUYnRjktRl1lbjYkUSI1RidGOUZjZW5GZWVuRmhlbkZqZW5GaXAtRiM2JC1GLDYlUSN1NUYnRi9GMkY5RmRvRmdvRjlGYWZuLUYjNigtRmpkbjYoRmhmbi1GXWVuNiRRIzE1RidGOUZjZW5GZWVuRmhlbkZqZW5GaXAtRiM2JEZeaG5GOUZkb0Znb0Y5RmFmbi1GIzYoLUZqZG42KC1GXWVuNiRRIzIxRidGOUZmaW5GY2VuRmVlbkZoZW5GamVuRmlwLUYjNiQtRiw2JVEkdTEwRidGL0YyRjlGZG9GZ29GOUY5RjlGaXBGXXFGOUZgcS1GIzYmLUZSNiQtRiM2KC1GIzYoRmJnbkZpcEZcZm5GZG9GZ29GOUZhZm4tRiM2KC1GamRuNihGYmpuRmBlbkZjZW5GZWVuRmhlbkZqZW5GaXBGW2duRmRvRmdvRjlGYWZuLUYjNigtRmpkbjYoRmNpbkZgZW5GY2VuRmVlbkZoZW5GamVuRmlwRmdnbkZkb0Znb0Y5RjlGOUZpcEZbckY5RjlGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZdcUZpbkZlc0Zkb0Znb0Y5RjlGaW9GXHBGX3AtRiM2Ji1GUjYkLUYjNiYtRiM2KC1GamRuNigtRl1lbjYkUSQzODlGJ0Y5LUZdZW42JFElNjA1MEYnRjlGY2VuRmVlbkZoZW5GamVuRmlwLUYjNiQtRiw2JVEjdTFGJ0YvRjJGOUZkb0Znb0Y5RmBxLUYjNigtRmpkbjYoLUZdZW42JFEkNDIzRidGOUZmXW9GY2VuRmVlbkZoZW5GamVuRmlwLUYjNiQtRiw2JVEjdTRGJ0YvRjJGOUZkb0Znb0Y5RjlGOUZpcEZjckY5RmRvRmdvRjlGaW4tRiM2KC1GUjYmLUYjNihGXXFGaW5GXXRGZG9GZ29GOUY5RmlvRlxwRl9wLUYjNiYtRlI2JC1GIzYmLUYjNigtRmpkbjYoLUZdZW42JFEiOEYnRjktRl1lbjYkUSQxMTdGJ0Y5RmNlbkZlZW5GaGVuRmplbkZpcC1GIzYkLUYsNiVRI3UyRidGL0YyRjlGZG9GZ29GOUZhZm4tRiM2KC1GamRuNihGaGZuRl1gb0ZjZW5GZWVuRmhlbkZqZW5GaXAtRiM2JC1GLDYlUSN1M0YnRi9GMkY5RmRvRmdvRjlGOUY5RmlwRmNyRjlGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZdcUZpbkZldEZkb0Znb0Y5RjlGaW9GXHBGX3AtRiM2KkZlc0ZgcS1GIzYmLUZSNiQtRiM2J0ZeZG4tRiM2KC1GamRuNigtRl1lbjYkUSM1NUYnRjktRl1lbjYkUSMzOUYnRjlGY2VuRmVlbkZoZW5GamVuRmlwRmBgb0Zkb0Znb0Y5RmBxLUYjNigtRmpkbjYoLUZdZW42JFElNDI0M0YnRjktRl1lbjYkUSUxODMzRidGOUZjZW5GZWVuRmhlbkZqZW5GaXBGaWBvRmRvRmdvRjlGOUY5RmlwRl1xRjlGYHEtRiM2JkZbXm9GaXBGW3JGOUZgcS1GIzYmLUZSNiQtRiM2J0ZeZG5GXmhuRmFmbi1GIzYmLUZdZW42JFEiM0YnRjlGaXBGYFtvRjlGOUY5RmlwRmNyRjlGOUZkb0Znb0Y5RmluLUYjNigtRlI2Ji1GIzYoRl1xRmluRl11RmRvRmdvRjlGOUZpb0ZccEZfcC1GIzYqRl10RmBxLUYjNiZGZ15vRmlwRl1xRjlGYHEtRiM2Ji1GUjYkLUYjNidGXmRuLUYjNigtRmpkbjYoRmBib0ZdYG9GY2VuRmVlbkZoZW5GamVuRmlwRmBgb0Zkb0Znb0Y5RmFmbi1GIzYoLUZqZG42KEZcZW5GXWBvRmNlbkZlZW5GaGVuRmplbkZpcEZpYG9GZG9GZ29GOUY5RjlGaXBGW3JGOUZgcS1GIzYmLUZSNiQtRiM2KUZeZG4tRiM2KC1GamRuNihGamNvRmBlbkZjZW5GZWVuRmhlbkZqZW5GaXBGXGZuRmRvRmdvRjlGYHFGW1xvRmBxRl9cb0Y5RjlGaXBGY3JGOUY5RmRvRmdvRjlGaW4tRiM2KC1GUjYmLUYjNihGW3JGaW5GZm5GZG9GZ29GOUY5RmlvRlxwRl9wLUYjNigtRiM2JkZdcUZpcEZbam5GOUZgcS1GIzYmRltyRmlwRl5mbkY5RmBxLUYjNiZGamNvRmlwRl11RjlGOUZkb0Znb0Y5RmluLUYjNigtRlI2Ji1GIzYoRltyRmluRmFvRmRvRmdvRjlGOUZpb0ZccEZfcC1GIzYoLUYjNiZGXXFGaXBGaWduRjlGYHEtRiM2JkZbckZpcEZgW29GOUZhZm4tRiM2JkZqY29GaXBGZXRGOUY5RmRvRmdvRjlGaW4tRiM2KC1GUjYmLUYjNihGW3JGaW5GZXNGZG9GZ29GOUY5RmlvRlxwRl9wLUYjNiYtRlI2JC1GIzYnRl5kbi1GIzYoLUZqZG42KEZqX29GY2JvRmNlbkZlZW5GaGVuRmplbkZpcEZgYG9GZG9GZ29GOUZgcS1GIzYoLUZqZG42KC1GXWVuNiRRJTE1MTdGJ0Y5Rl1jb0ZjZW5GZWVuRmhlbkZqZW5GaXBGaWBvRmRvRmdvRjlGOUY5RmlwRmNyRjlGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZbckZpbkZddEZkb0Znb0Y5RjlGaW9GXHBGX3AtRiM2Ji1GUjYkLUYjNiYtRiM2KC1GamRuNigtRl1lbjYkUSUzODA3RidGOUZmXW9GY2VuRmVlbkZoZW5GamVuRmlwRmldb0Zkb0Znb0Y5RmBxLUYjNigtRmpkbjYoLUZdZW42JFElMjE0OUYnRjlGZl1vRmNlbkZlZW5GaGVuRmplbkZpcEZlXm9GZG9GZ29GOUY5RjlGaXBGY3JGOUZkb0Znb0Y5RmluLUYjNigtRlI2Ji1GIzYoRltyRmluRmV0RmRvRmdvRjlGOUZpb0ZccEZfcC1GIzYqLUYjNiZGamNvRmlwRl10RjlGYHEtRiM2Ji1GUjYkLUYjNidGXmRuLUYjNihGYF5vRmlwRmldb0Zkb0Znb0Y5RmFmbi1GIzYoLUZqZG42KC1GXWVuNiRRJjEzMDExRidGOUZmXW9GY2VuRmVlbkZoZW5GamVuRmlwRmVeb0Zkb0Znb0Y5RjlGOUZpcEZdcUY5RmBxLUYjNiZGYmBvRmlwRltyRjlGYHEtRiM2Ji1GUjYkLUYjNihGZ2RuRmFmbkZkZm5GYWZuLUYjNihGXWZvRmlwRmdnbkZkb0Znb0Y5RjlGOUZpcEZjckY5RjlGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZbckZpbkZddUZkb0Znb0Y5RjlGaW9GXHBGX3AtRiM2K0ZeZG4tRiM2JkZqY29GaXBGZXNGOUZgcS1GIzYmLUZSNiQtRiM2J0ZeZG4tRiM2JkZqY29GaXBGYmBvRjlGYHEtRiM2KC1GamRuNigtRl1lbjYkUSQyMzRGJ0Y5LUZdZW42JFEjNDdGJ0Y5RmNlbkZlZW5GaGVuRmplbkZpcEZpYG9GZG9GZ29GOUY5RjlGaXBGXXFGOUZgcS1GIzYmLUZSNiQtRiM2Ji1GIzYoLUZqZG42KC1GXWVuNiRRJjEyNzI5RidGOUZmXW9GY2VuRmVlbkZoZW5GamVuRmlwRmldb0Zkb0Znb0Y5RmFmbi1GIzYoLUZqZG42KEZoXnBGZl1vRmNlbkZlZW5GaGVuRmplbkZpcEZlXm9GZG9GZ29GOUY5RjlGaXBGW3JGOUZgcS1GIzYmLUZSNiQtRiM2KUZeZG4tRiM2KC1GamRuNigtRl1lbjYkUSI2RidGOUZmaW5GY2VuRmVlbkZoZW5GamVuRmlwRmlpbkZkb0Znb0Y5RmFmbkZeam5GYWZuRmdqbkY5RjlGaXBGY3JGOUY5RmRvRmdvRjlGaW4tRiM2KC1GUjYmLUYjNihGY3JGaW5GZm5GZG9GZ29GOUY5RmlvRlxwRl9wLUYjNiotRiM2JkZmYHBGaXBGXXRGOUZgcS1GIzYmLUZSNiQtRiM2J0ZeZG5GXFxwRmBxLUYjNigtRmpkbjYoLUZdZW42JFElNTEzOUYnRjlGZl1vRmNlbkZlZW5GaGVuRmplbkZpcEZlXm9GZG9GZ29GOUY5RjlGaXBGXXFGOUZgcS1GIzYmLUZSNiQtRiM2J0ZeZG4tRiM2KC1GamRuNigtRl1lbjYkUSMxNkYnRjlGY2JvRmNlbkZlZW5GaGVuRmplbkZpcEZgYG9GZG9GZ29GOUZhZm4tRiM2KC1GamRuNihGXGVuRmNib0ZjZW5GZWVuRmhlbkZqZW5GaXBGaWBvRmRvRmdvRjlGOUY5RmlwRltyRjlGYHEtRiM2JkZdZ25GaXBGY3JGOUY5RmRvRmdvRjlGaW4tRiM2KC1GUjYmLUYjNihGY3JGaW5GYW9GZG9GZ29GOUY5RmlvRlxwRl9wLUYjNitGXmRuLUYjNiZGZmBwRmlwRmVzRjlGYHEtRiM2Ji1GUjYkLUYjNiYtRiM2KC1GamRuNihGamJwLUZdZW42JFEjMTNGJ0Y5RmNlbkZlZW5GaGVuRmplbkZpcEZgYG9GZG9GZ29GOUZhZm4tRiM2KC1GamRuNigtRl1lbjYkUSUxMjAxRidGOS1GXWVuNiRRJDYxMUYnRjlGY2VuRmVlbkZoZW5GamVuRmlwRmlgb0Zkb0Znb0Y5RjlGOUZpcEZdcUY5RmBxLUYjNiYtRlI2JC1GIzYnRl5kbi1GIzYoLUZqZG42KC1GXWVuNiRRJTU0MjFGJ0Y5RmZdb0ZjZW5GZWVuRmhlbkZqZW5GaXBGaV1vRmRvRmdvRjlGYWZuRmhfcEY5RjlGaXBGW3JGOUZgcS1GIzYmLUZSNiQtRiM2KC1GIzYoLUZqZG42KEZqY29GZmluRmNlbkZlZW5GaGVuRmplbkZpcEZpaW5GZG9GZ29GOUZgcS1GIzYoLUZqZG42KEZgZW5GYmpuRmNlbkZlZW5GaGVuRmplbkZpcEZlam5GZG9GZ29GOUZgcS1GIzYoLUZqZG42KEZqX29GZmluRmNlbkZlZW5GaGVuRmplbkZpcEZeW29GZG9GZ29GOUY5RjlGaXBGY3JGOUY5RmRvRmdvRjlGaW4tRiM2KC1GUjYmLUYjNihGY3JGaW5GZXNGZG9GZ29GOUY5RmlvRlxwRl9wLUZdZW42JFEiMEYnRjlGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZjckZpbkZddEZkb0Znb0Y5RjlGaW9GXHBGX3BGaWdwRmRvRmdvRjlGaW4tRiM2KC1GUjYmLUYjNihGY3JGaW5GZXRGZG9GZ29GOUY5RmlvRlxwRl9wLUYjNiZGW2FvRmlwRmNyRjlGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZjckZpbkZddUZkb0Znb0Y5RjlGaW9GXHBGX3AtRiM2Ji1GUjYkLUYjNiYtRiM2KC1GamRuNigtRl1lbjYkUSQxNDFGJ0Y5LUZdZW42JFEkMTEwRidGOUZjZW5GZWVuRmhlbkZqZW5GaXBGaV1vRmRvRmdvRjlGYHEtRiM2KC1GamRuNihGaF5wRl1qcEZjZW5GZWVuRmhlbkZqZW5GaXBGZV5vRmRvRmdvRjlGOUY5RmlwRmNyRjlGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZdcUZpbkZbckZkb0Znb0Y5RjlGaW9GXHBGX3BGY3JGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZdcUZpbkZjckZkb0Znb0Y5RjlGaW9GXHBGX3BGaWdwRmRvRmdvRjlGaW4tRiM2KC1GUjYmLUYjNihGW3JGaW5GY3JGZG9GZ29GOUY5RmlvRlxwRl9wRmlncEZkb0Znb0Y5RmRvRmdvRjlGOUZpb0ZccEZpbi1GUjYmLUYjNjZGXXFGaW5GW3JGaW5GY3JGaW5GZm5GaW5GYW9GaW5GZXNGaW5GXXRGaW5GZXRGaW5GXXVGZG9GZ29GOUY5RmlvRlxwRmRvRmdvRjlGZG9GZ29GOQ==">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1975" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(streqs,G));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+R0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1993" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">Jac:=(x,y,z)-&gt;evalDG(LieBracket(LieBracket(x,y),z)+LieBracket(LieBracket(z,x),y)+LieBracket(LieBracket(y,z),x));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkSmFjRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEieEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInlGJ0YvRjJGWS1GLDYlUSJ6RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS1GNjYtUSgmIzg1OTQ7RidGOUY7Rj5GQEZCRkRGRkZIRmduL0ZORmhuLUYjNigtRiM2KC1GLDYlUTVEaWZmZXJlbnRpYWxHZW9tZXRyeUYnRi9GMi1GNjYtUSM6LUYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpby1GLDYlUSdldmFsREdGJ0YvRjJGYW9GZG9GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW8tRlI2JC1GIzYmLUYjNigtRiM2KC1GIzYoRl5wRmFwLUYsNiVRK0xpZUJyYWNrZXRGJ0YvRjJGYW9GZG9GOUZncC1GUjYkLUYjNigtRiM2KEZicUZncC1GUjYkLUYjNihGVkZZRltvRmFvRmRvRjlGOUZhb0Zkb0Y5RllGXm9GYW9GZG9GOUY5RmFvRmRvRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlci1GIzYoRmJxRmdwLUZSNiQtRiM2KC1GIzYoRmJxRmdwLUZSNiQtRiM2KEZeb0ZZRlZGYW9GZG9GOUY5RmFvRmRvRjlGWUZbb0Zhb0Zkb0Y5RjlGYW9GZG9GOUZhci1GIzYoRmJxRmdwLUZSNiQtRiM2KC1GIzYoRmJxRmdwLUZSNiQtRiM2KEZbb0ZZRl5vRmFvRmRvRjlGOUZhb0Zkb0Y5RllGVkZhb0Zkb0Y5RjlGYW9GZG9GOUY5RmFvRmRvRjlGOUZhb0Zkb0Y5RmFvRmRvRjlGYW9GZG9GOQ==">Zio2JUkieEc2IkkieUdGJUkiekdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLV9JNURpZmZlcmVudGlhbEdlb21ldHJ5R0koX3N5c2xpYkdGJUknZXZhbERHR0YlNiMsKC1fRi1JK0xpZUJyYWNrZXRHRiU2JC1GMzYkOSQ5JTkmIiIiLUYzNiQtRjM2JEY6RjhGOUY7LUYzNiQtRjM2JEY5RjpGOEY7RiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1971" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">mproj_ten:=evalDG(add(theta||i &amp;t e||i,i=4..9));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiR0dGJDckNyRRKGNvdl9iYXNGJFEoY29uX2Jhc0YkNyI3KDckNyQiIiVGMiIiIjckNyQiIiZGNkYzNyQ3JCIiJ0Y5RjM3JDckIiIoRjxGMzckNyQiIilGP0YzNyQ3JCIiKkZCRjM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2001" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">Pm:=(x,i)-&gt;ContractIndices(mproj_ten,convert(x,DGtensor),[[1,i]]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUG1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJ4RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiaUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjktRjY2LVEoJiM4NTk0O0YnRjlGO0Y+RkBGQkZERkZGSEZnbi9GTkZobi1GIzYoLUYjNigtRiw2JVE9RGlmZmVyZW50aWFsR2VvbWV0cnk6LVRlbnNvckYnRi9GMi1GNjYtUSM6LUYnRjlGO0Y+RkBGQkZERkZGSEZnbkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjJGXm9GYW9GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZ25GZm8tRlI2JC1GIzYqLUYsNiVRKm1wcm9qX3RlbkYnRi9GMkZZLUYjNigtRiw2JVEoY29udmVydEYnRi9GMkZkcC1GUjYkLUYjNihGVkZZLUYjNigtRiw2JVE8RGlmZmVyZW50aWFsR2VvbWV0cnk6LVRvb2xzRidGL0YyRl5wLUYsNiVRKURHdGVuc29yRidGL0YyRl5vRmFvRjlGXm9GYW9GOUY5Rl5vRmFvRjlGWS1GUjYmLUYjNiYtRlI2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGWUZbb0Zeb0Zhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXm9GYW9GOUY5RltzRl5zRl5vRmFvRjlGOUZeb0Zhb0Y5Rl5vRmFvRjlGXm9GYW9GOQ==">Zio2JEkieEc2IkkiaUdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLV9JJ1RlbnNvckc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJNURpZmZlcmVudGlhbEdlb21ldHJ5R0koX3N5c2xpYkdGJUkwQ29udHJhY3RJbmRpY2VzR0YlNiVJKm1wcm9qX3RlbkdGJS1JKGNvbnZlcnRHRi42JDkkX0kmVG9vbHNHRi1JKURHdGVuc29yR0YlNyM3JCIiIjklRiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1996" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">{seq(seq(seq(op(DGinfo(evalDG(convert(Jac(e||i,e||j,e||k),DGtensor) &amp;minus Pm(Jac(e||i,e||j,e||k),1)),&quot;CoefficientSet&quot;)),i=1..3),j=1..3),k=4..9)};</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1963" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">{seq(seq(seq(op(DGinfo(Pm(Jac(e||i,e||j,e||k),1),&quot;CoefficientSet&quot;)),i=1..3),j=1..3),k=4..9)};</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1967" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">dd_eq:={seq(seq(seq(op(DGinfo(Pm(Jac(e||i,e||j,e||k),1),&quot;CoefficientSet&quot;)),i=1..3),j=4..9),k=4..9)}:</Text-field>
</Input>
</Group>
<Group labelreference="L1974" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">dd_sol:=solve(dd_eq);nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiMpKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2003" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">genbrak:=subs(dd_sol,genbrak):</Text-field>
</Input>
</Group>
<Group labelreference="L2005" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">gisoten:=subs(dd_sol,gisoten):</Text-field>
</Input>
</Group>
<Group labelreference="L1972" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">streqs:=cohom_algfromten(genbrak,gisoten);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1989" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(streqs,G));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+R0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2006" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Up until this point, the procedure has been the same as for h=r. But here we diverge.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1970" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Jten:=evalDG(add(e||(2*i) &amp;t theta||(2*i+1) -  e||(2*i+1) &amp;t theta||(2*i),i=2..4));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElSnRlbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSptY29tcGxldGVHRiQ2JS1GIzYuLUYjNiYtRiw2JVEjZTRGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnbi1GLDYlUSkmdGhldGE7NUYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYG8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSNlNUYnRi9GMkZZLUYsNiVRKSZ0aGV0YTs0RidGL0YyRjlGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiM2Ji1GLDYlUSNlNkYnRi9GMkZZLUYsNiVRKSZ0aGV0YTs3RidGL0YyRjlGXG8tRmNvNiQtRiM2Ji1GLDYlUSNlN0YnRi9GMkZZLUYsNiVRKSZ0aGV0YTs2RidGL0YyRjlGOUZdcC1GIzYmLUYsNiVRI2U4RidGL0YyRlktRiw2JVEpJnRoZXRhOzlGJ0YvRjJGOUZcby1GY282JC1GIzYmLUYsNiVRI2U5RidGL0YyRlktRiw2JVEpJnRoZXRhOzhGJ0YvRjJGOUY5RjktRiM2Ji1GLDYlUSRfREdGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmZuRmhuLUZjbzYkLUZjbzYmLUYjNigtRmNvNiYtRiM2Ki1JI21zR0YkNiNRJ3RlbnNvckYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm4vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiR0YnRi9GMkZqcy1GY282Ji1GIzYoLUZjbzYmLUYjNigtRmdzNiNRKGNvbl9iYXNGJ0Zqcy1GZ3M2I1EoY292X2Jhc0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGanMtRmNvNiVGOUZmdUZpdUZhdUZkdUY5RjlGZnVGaXVGYXVGZHVGOUY5RmZ1Rml1RmpzLUZjbzYmLUYjNjAtRmNvNiYtRiM2KC1GY282Ji1GIzYoLUkjbW5HRiQ2JFEiNEYnRjlGanMtRlt3NiRRIjVGJ0Y5RmF1RmR1RjlGOUZmdUZpdUZqcy1GW3c2JFEiMUYnRjlGYXVGZHVGOUY5RmZ1Rml1RmpzLUZjbzYmLUYjNigtRmNvNiYtRiM2KEZed0Zqc0ZqdkZhdUZkdUY5RjlGZnVGaXVGanMtRlt3NiRRKyZ1bWludXMwOzFGJ0Y5RmF1RmR1RjlGOUZmdUZpdUZqcy1GY282Ji1GIzYoLUZjbzYmLUYjNigtRlt3NiRRIjZGJ0Y5RmpzLUZbdzYkUSI3RidGOUZhdUZkdUY5RjlGZnVGaXVGanNGYXdGYXVGZHVGOUY5RmZ1Rml1RmpzLUZjbzYmLUYjNigtRmNvNiYtRiM2KEZqeEZqc0ZneEZhdUZkdUY5RjlGZnVGaXVGanNGXHhGYXVGZHVGOUY5RmZ1Rml1RmpzLUZjbzYmLUYjNigtRmNvNiYtRiM2KC1GW3c2JFEiOEYnRjlGanMtRlt3NiRRIjlGJ0Y5RmF1RmR1RjlGOUZmdUZpdUZqc0Zhd0ZhdUZkdUY5RjlGZnVGaXVGanMtRmNvNiYtRiM2KC1GY282Ji1GIzYoRmB6RmpzRl16RmF1RmR1RjlGOUZmdUZpdUZqc0ZceEZhdUZkdUY5RjlGZnVGaXVGYXVGZHVGOUY5RmZ1Rml1RmF1RmR1RjlGOUZmdUZpdUY5RjlGZHJGYXVGZHVGOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiR0dGJDckNyRRKGNvbl9iYXNGJFEoY292X2Jhc0YkNyI3KDckNyQiIiUiIiYiIiI3JDckRjNGMiEiIjckNyQiIiciIihGNDckNyRGO0Y6Rjc3JDckIiIpIiIqRjQ3JDckRkFGQEY3</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1985" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Pf:=(x,i)-&gt;ContractIndices(mproj_ten,convert(x,DGtensor),[[2,i]]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUGZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJ4RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiaUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjktRjY2LVEoJiM4NTk0O0YnRjlGO0Y+RkBGQkZERkZGSEZnbi9GTkZobi1GIzYoLUYjNigtRiw2JVE9RGlmZmVyZW50aWFsR2VvbWV0cnk6LVRlbnNvckYnRi9GMi1GNjYtUSM6LUYnRjlGO0Y+RkBGQkZERkZGSEZnbkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjJGXm9GYW9GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZ25GZm8tRlI2JC1GIzYqLUYsNiVRKm1wcm9qX3RlbkYnRi9GMkZZLUYjNigtRiw2JVEoY29udmVydEYnRi9GMkZkcC1GUjYkLUYjNihGVkZZLUYjNigtRiw2JVE8RGlmZmVyZW50aWFsR2VvbWV0cnk6LVRvb2xzRidGL0YyRl5wLUYsNiVRKURHdGVuc29yRidGL0YyRl5vRmFvRjlGXm9GYW9GOUY5Rl5vRmFvRjlGWS1GUjYmLUYjNiYtRlI2Ji1GIzYoLUkjbW5HRiQ2JFEiMkYnRjlGWUZbb0Zeb0Zhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXm9GYW9GOUY5RltzRl5zRl5vRmFvRjlGOUZeb0Zhb0Y5Rl5vRmFvRjlGXm9GYW9GOQ==">Zio2JEkieEc2IkkiaUdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLV9JJ1RlbnNvckc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJNURpZmZlcmVudGlhbEdlb21ldHJ5R0koX3N5c2xpYkdGJUkwQ29udHJhY3RJbmRpY2VzR0YlNiVJKm1wcm9qX3RlbkdGJS1JKGNvbnZlcnRHRi42JDkkX0kmVG9vbHNHRi1JKURHdGVuc29yR0YlNyM3JCIiIzklRiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1965" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">NJ:=Pf(Pf(Pm(TensorBrackets(Jten,Jten,&quot;Frolicher-Nijenhuis&quot;),1),2),3);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiR0dGJDckNyVRKGNvdl9iYXNGJEYsUShjb25fYmFzRiQ3IjdcbzckNyUiIiUiIiciIiksJkkjdTNHRiQjIiNvIiNaSSRhNjJHRiQhIik3JDclRjJGMyIiKiwmSSN1NEdGJCMhJD8iIiQ0IkkkYTYzR0YkRjs3JDclRjIiIihGNEY/NyQ3JUYyRkdGPiwmRjYjISNvRjlGOkY0NyQ3JUYyRjRGMkZKNyQ3JUYyRjQiIiYsJkZAIyIkPyJGQ0ZERjQ3JDclRjJGNEYzLChJJGEzM0dGJEYySSNhOUdGJCEiJUkkYTQzR0YkRlo3JDclRjJGNEZHLChJJGE0MkdGJEYySSRhMzRHRiRGMkkjYThHRiRGMjckNyVGMkY+RjJGUjckNyVGMkY+RlFGNTckNyVGMkY+RjNGaG43JDclRjJGPkZHLChGWEZaRmVuRjJGWUYyNyQ3JUZRRjNGNEY/NyQ3JUZRRjNGPkZKNyQ3JUZRRkdGNEZKNyQ3JUZRRkdGPkZSNyQ3JUZRRjRGMkZSNyQ3JUZRRjRGUUY1NyQ3JUZRRjRGM0ZobjckNyVGUUY0RkdGZG83JDclRlFGPkYyRjU3JDclRlFGPkZRRj83JDclRlFGPkYzRmRvNyQ3JUZRRj5GRywoRmluRlpGW29GWkZqbkZaNyQ3JUYzRjJGNEZKNyQ3JUYzRjJGPkZSNyQ3JUYzRlFGNEZSNyQ3JUYzRlFGPkY1NyQ3JUYzRjRGM0Y1NyQ3JUYzRjRGR0Y/NyQ3JUYzRj5GM0Y/NyQ3JUYzRj5GR0ZKNyQ3JUZHRjJGNEZSNyQ3JUZHRjJGPkY1NyQ3JUZHRlFGNEY1NyQ3JUZHRlFGPkY/NyQ3JUZHRjRGM0Y/NyQ3JUZHRjRGR0ZKNyQ3JUZHRj5GM0ZKNyQ3JUZHRj5GR0ZSNyQ3JUY0RjJGMkY1NyQ3JUY0RjJGUUY/NyQ3JUY0RjJGM0ZkbzckNyVGNEYyRkdGXXE3JDclRjRGUUYyRj83JDclRjRGUUZRRko3JDclRjRGUUYzRl1xNyQ3JUY0RlFGR0ZXNyQ3JUY0RjNGM0ZKNyQ3JUY0RjNGR0ZSNyQ3JUY0RkdGM0ZSNyQ3JUY0RkdGR0Y1NyQ3JUY+RjJGMkY/NyQ3JUY+RjJGUUZKNyQ3JUY+RjJGM0ZdcTckNyVGPkYyRkdGVzckNyVGPkZRRjJGSjckNyVGPkZRRlFGUjckNyVGPkZRRjNGVzckNyVGPkZRRkdGaG43JDclRj5GM0YzRlI3JDclRj5GM0ZHRjU3JDclRj5GR0YzRjU3JDclRj5GR0ZHRj8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1968" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">img:=DGImageSpace(x-&gt;ContractIndices(x,NJ,[[1,1],[2,2]]),GenerateTensors([DGinfo(G,&quot;FrameBaseVectors&quot;),DGinfo(G,&quot;FrameBaseVectors&quot;)]));nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NygtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJHR0YlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIiksJkkjdTNHRiUjIiNvIiNaSSRhNjJHRiUhIik3JDcjIiIqLCZJI3U0R0YlIyEkPyIiJDQiSSRhNjNHRiVGOS1GJDYjNyRGKDckNyRGMUY9NyRGOywmRjQjISNvRjdGOEYyLUYkNiM3JEYoNyY3JDcjIiIlRkk3JDcjIiImLCZGPiMiJD8iRkFGQkYyNyQ3IyIiJywoSSRhMzNHRiVGUkkjYTlHRiUhIiVJJGE0M0dGJUZpbjckNyMiIigsKEkkYTQyR0YlRlJJJGEzNEdGJUZSSSNhOEdGJUZSLUYkNiM3JEYoNyY3JEZRRlY3JEZURjM3JEZaRl5vNyRGXG8sKEZnbkZpbkZqbkZSRmhuRlItRiQ2IzckRig3JDckRlpGMzckRlxvRj0tRiQ2IzckRig3JDckRlpGPTckRlxvRkk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1983" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">The Nijenhuis tensor coefficients depend only on 10 variables. Before imposing any equations, the image has dimension 6.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1960" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">j1:=Query({b},&quot;Jacobi&quot;)[2]:</Text-field>
</Input>
</Group>
<Group labelreference="L1991" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">eq1:={a82, a83, -6*a82, -a82, 3*a82, -6*a83, -3*a83, -a83, 3*a83, a100-a109, 3*a92+3*a119}:sol1:=solve(eq1):</Text-field>
</Input>
</Group>
<Group labelreference="L1988" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">j2:=simplify(subs(sol1,j1)):</Text-field>
</Input>
</Group>
<Group labelreference="L1997" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">sol2:=RealDomain[solve]({op(j2[2..145])});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PGhuL0kjYTFHNiIsKiomSSNhOEdGJSIiIkkjdTlHRiVGKSMiJUE9IiVsOComSSNhOUdGJUYpSSN1NkdGJUYpI0YsIiQ4KUkkYTMwR0YlIiIkSSRhNzVHRiVGNC9JJGExMEdGJSIiIS9JJWExMDFHRiVGOC9JJWExMDJHRiVGOC9JJWExMDlHRiVGOC9JJGExMUdGJUY4L0klYTExMEdGJUY4L0klYTExMUdGJUY4L0klYTExOEdGJUY4L0kkYTEyR0YlLCwqJkYwRilJJGEzNUdGJUYpIyIkXiUiJVJDKiZJI2E0R0YlRilGKkYpI0ZNIiUmNCUqJkYwRilJJGE3MkdGJUYpIyEkXiVGTiomRipGKUYwRikjIShHLkIiIihOI0hMSSRhNTdHRiUhIiIvSSVhMTIwR0YlRjgvSSVhMTI3R0YlRjgvSSVhMTI4R0YlRjgvSSVhMTI5R0YlLDIqJkYqRilGS0YpIyEkYCMiJGIlKiZGUEYpRjBGKSMiJGAjIiRyIyomRipGKUZURikjRmdvRmNvKiZGMEYpSSRhODFHRiVGKSMhIz1GZ28qJEYwIiIjIyIlTTwiJlRNKCokRipGX3AjIiZRdCkiJ0RxP0kkYTIxR0YlRilJJGE2NUdGJUZmbi9JJWExMzJHRiVGanAvSSVhMTMzR0YlRlxxL0kkYTE5R0YlRjgvSSNhMkdGJSwqKiZGKEYpRjBGKUZccComRi9GKUYqRikjIiM9RmNvSSRhMzlHRiVGZm5JJGE2NkdGJUYpL0kkYTIwR0YlRjgvRmdwRmdwL0kkYTI4R0YlLDBGYG8jRmZuRjRGZG8jRmNvRjJGaG8jRjJGY29GXnAjIidLP1wiJ0IuQUZjcCMiJUdGRlJGam8jISUlKT5GMkZocCEiJC9JJGEyOUdGJSwuRkojIiQqR0ZORk8jRl1zRlIqJkYqRilGW3BGKSNGXXBGY29GVyMiKGM+NiRGWkZTRlVGZW5GZm4vRjNGMy9JJGEzM0dGJUZlcy9JJGEzNEdGJUZncy9GS0ZLL0kkYTM3R0YlLC5GSiMiJXRBRjJGTyNGXXRGLUZTI0ZWRjJGVyMhKCNcd1AiKFgoNDZGX3NGK0ZlbkZoci9JJGEzOEdGJSwuRmBvRmlvRmRvRmZuRmhvIyEkciNGY29GXnAjIiUlKT5GMkZjcCMhJjNzJ0ZmcEZocEYpL0ZmcUZmcS9GUEZQL0kkYTQyR0YlRl91L0kkYTQzR0YlRmF1L0kkYTQ2R0YlRjgvSSRhNDdHRiVGOC9JJGE0OEdGJSwyRmhvIyEkKkdGY29Gam8jIiNPRmdvRl5wIyImJ1I9RmJwRmNwIyInWzxCIid2NWlGYG8jRmZvRmNvRmRvI0Zib0Znb0ZncEZmbkZocEZfcC9JJGE1NUdGJUY4L0kkYTU2R0YlRjgvRmVuRmVuL0kjYTZHRiVGanYvSSRhNjJHRiVGOC9JJGE2M0dGJUY4L0kkYTY0R0YlLCpGU0YxRl9zRitGVyMiJyUzMykiJzoqcCRGZW5GaHIvRmhwRmhwL0ZncUZncS9JI2E3R0YlRmh3L0ZURlQvSSRhNzNHRiUsLEZobyNGZ3JGLUZqb0ZodEZecCMhJ3dMZCIncDRtRmNwI0ZpdEZSRmhwRjQvSSRhNzRHRiUsKkZTI0ZlcUZnb0Zfc0ZkcUZXIyEnc0xWRmR3RmVuRikvRjVGNS9GKEYoL0ZbcEZbcC9JJGE4NEdGJUY4L0YvRi8vSSRhOTFHRiVGOC9JJGE5MkdGJUY4L0kkYTkzR0YlRjgvSSN1M0dGJUY4L0kjdTRHRiVGOC9GMEYwL0YqRio=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1994" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGbasis(DGsimplify(subs(sol2,img)));nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUkqbWNvbXBsZXRlR0YkNiUtRiw2Ji1GLDYmLUYjNiQtRiw2KC1GLDYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y/LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZILyUpc3RyZXRjaHlHRkgvJSpzeW1tZXRyaWNHRkgvJShsYXJnZW9wR0ZILyUubW92YWJsZWxpbWl0c0dGSC8lJ2FjY2VudEdGSC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlctSSNtaUdGJDYlUSRhMzNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GQFEnaXRhbGljRidGPy1GQzYtUSgmbWludXM7RidGP0ZGRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmFvLUYsNiZGO0ZCLUZlbjYlUSNhOUYnRmhuRltvRj9GXW8tRiw2JkY7RkItRmVuNiVRJGE0M0YnRmhuRltvRj9GP0Y/RkItRmVuNiVRI2U2RidGaG5GW29GPy1GQzYtUScmcGx1cztGJ0Y/RkZGSUZLRk1GT0ZRRlNGYG9GYm8tRiw2Ji1GIzYkLUYsNigtRiw2JkY7RkItRmVuNiVRJGE0MkYnRmhuRltvRj9GYHAtRiw2JkY7RkItRmVuNiVRJGEzNEYnRmhuRltvRj9GYHAtRiw2JkY7RkItRmVuNiVRI2E4RidGaG5GW29GP0Y/Rj9GQi1GZW42JVEjZTdGJ0ZobkZbb0Y/Rj8tRiw2Ji1GZW42JVEkX0RHRidGaG5GW28tRkM2LVEwJkFwcGx5RnVuY3Rpb247RidGP0ZGRklGS0ZNRk9GUUZTRlVGWC1GIzYkLUYjNiYtRiw2KC1GIzYmLUYsNiotSSNtc0dGJDYjUSd0ZW5zb3JGJy1GQzYtUSIsRidGP0ZGL0ZKRmpuRktGTUZPRlFGU0ZVL0ZZUSwwLjMzMzMzMzNlbUYnLUZlbjYlUSJHRidGaG5GW29GYXMtRiM2Ji1GLDYoLUYjNiYtRl5zNiNRKGNvbl9iYXNGJ0Y/LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zhcy1GIzYlRj9GY3RGZnQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkhGP0Y/RmN0RmZ0Rlt1Rl51Rj9GP0ZjdEZmdEZhcy1GIzYmLUYsNigtRiM2Ji1GLDYoLUYjNiYtRjw2JFEiNkYnRj9GP0ZjdEZmdEZhc0Y3Rlt1Rl51Rj9GP0ZjdEZmdEZhcy1GIzYmLUYsNigtRiM2Ji1GPDYkUSI3RidGP0Y/RmN0RmZ0RmFzRmdwRlt1Rl51Rj9GP0ZjdEZmdEZbdUZedUY/Rj9GY3RGZnRGW3VGXnVGP0Y/RmN0RmZ0Rj9GP0ZbckZhcy1GLzYlLUYsNiYtRiw2JkZlcEZCRl1wRj9GXW8tRiM2JC1GLDYmRjVGQkZocUY/Rj9GPy1GLDYmRl1yRmByLUYjNiQtRiM2Ji1GLDYoRmlyRmFzLUYjNiYtRiw2KC1GIzYmLUYsNihGaHVGYXNGZ3BGW3VGXnVGP0Y/RmN0RmZ0RmFzLUYjNiYtRiw2KEZhdkZhcy1GLDYpLUZDNi1RKiZ1bWludXMwO0YnRj9GRkZJRktGTUZPRlFGU0Zgb0Zib0Y5RmBwRmhvRmBwRmNvRj9GW3VGXnVGP0Y/RmN0RmZ0Rlt1Rl51Rj9GP0ZjdEZmdEZbdUZedUY/Rj9GY3RGZnRGP0Y/RmB3Rlt1Rl51Rj9GPy9GZHRRIltGJy9GZ3RRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJHR0YlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsKEkkYTMzR0YlIiIlSSNhOUdGJSEiJUkkYTQzR0YlRjc3JDcjIiIoLChJJGE0MkdGJUY1SSRhMzRHRiVGNUkjYThHRiVGNS1GJDYjNyRGKDckNyRGMUY8NyRGOiwoRjRGN0Y4RjVGNkY1</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2007" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We partially solve the Jacobi system, and see that the Nijenhuis tensor is now degenerate, of rank 2. Just as a check, we recompute by imposing the partial solution on the algebra structuere from the beginning.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1981" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">genbrak:=subs(sol2,genbrak):</Text-field>
</Input>
</Group>
<Group labelreference="L1982" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">gisoten:=subs(sol2,gisoten):</Text-field>
</Input>
</Group>
<Group labelreference="L1980" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">streqs:=cohom_algfromten(genbrak,gisoten);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1979" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(streqs,G));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+R0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1978" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Jten:=evalDG(add(e||(2*i) &amp;t theta||(2*i+1) -  e||(2*i+1) &amp;t theta||(2*i),i=2..4));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiR0dGJDckNyRRKGNvbl9iYXNGJFEoY292X2Jhc0YkNyI3KDckNyQiIiUiIiYiIiI3JDckRjNGMiEiIjckNyQiIiciIihGNDckNyRGO0Y6Rjc3JDckIiIpIiIqRjQ3JDckRkFGQEY3</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1977" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Pf:=(x,i)-&gt;ContractIndices(mproj_ten,convert(x,DGtensor),[[2,i]]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUGZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJ4RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiaUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjktRjY2LVEoJiM4NTk0O0YnRjlGO0Y+RkBGQkZERkZGSEZnbi9GTkZobi1GIzYoLUYjNigtRiw2JVE9RGlmZmVyZW50aWFsR2VvbWV0cnk6LVRlbnNvckYnRi9GMi1GNjYtUSM6LUYnRjlGO0Y+RkBGQkZERkZGSEZnbkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjJGXm9GYW9GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZ25GZm8tRlI2JC1GIzYqLUYsNiVRKm1wcm9qX3RlbkYnRi9GMkZZLUYjNigtRiw2JVEoY29udmVydEYnRi9GMkZkcC1GUjYkLUYjNihGVkZZLUYjNigtRiw2JVE8RGlmZmVyZW50aWFsR2VvbWV0cnk6LVRvb2xzRidGL0YyRl5wLUYsNiVRKURHdGVuc29yRidGL0YyRl5vRmFvRjlGXm9GYW9GOUY5Rl5vRmFvRjlGWS1GUjYmLUYjNiYtRlI2Ji1GIzYoLUkjbW5HRiQ2JFEiMkYnRjlGWUZbb0Zeb0Zhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXm9GYW9GOUY5RltzRl5zRl5vRmFvRjlGOUZeb0Zhb0Y5Rl5vRmFvRjlGXm9GYW9GOQ==">Zio2JEkieEc2IkkiaUdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLV9JJ1RlbnNvckc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJNURpZmZlcmVudGlhbEdlb21ldHJ5R0koX3N5c2xpYkdGJUkwQ29udHJhY3RJbmRpY2VzR0YlNiVJKm1wcm9qX3RlbkdGJS1JKGNvbnZlcnRHRi42JDkkX0kmVG9vbHNHRi1JKURHdGVuc29yR0YlNyM3JCIiIzklRiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1976" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2002" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">NJ:=Pf(Pf(Pm(TensorBrackets(Jten,Jten,&quot;Frolicher-Nijenhuis&quot;),1),2),3);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiR0dGJDckNyVRKGNvdl9iYXNGJEYsUShjb25fYmFzRiQ3IjcyNyQ3JSIiJSIiKSIiJywoSSRhMzNHRiRGMkkjYTlHRiQhIiVJJGE0M0dGJEY4NyQ3JUYyRjMiIigsKEkkYTQyR0YkRjJJJGEzNEdGJEYySSNhOEdGJEYyNyQ3JUYyIiIqRjRGPTckNyVGMkZDRjwsKEY2RjhGOUYyRjdGMjckNyUiIiZGM0Y0Rj03JDclRklGM0Y8RkY3JDclRklGQ0Y0RkY3JDclRklGQ0Y8LChGPkY4RkBGOEY/Rjg3JDclRjNGMkY0RkY3JDclRjNGMkY8RlA3JDclRjNGSUY0RlA3JDclRjNGSUY8RjU3JDclRkNGMkY0RlA3JDclRkNGMkY8RjU3JDclRkNGSUY0RjU3JDclRkNGSUY8Rj0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2000" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">img:=DGImageSpace(x-&gt;ContractIndices(x,NJ,[[1,1],[2,2]]),GenerateTensors([DGinfo(G,&quot;FrameBaseVectors&quot;),DGinfo(G,&quot;FrameBaseVectors&quot;)]));nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJHR0YlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsKEkkYTMzR0YlIiIlSSNhOUdGJSEiJUkkYTQzR0YlRjc3JDcjIiIoLChJJGE0MkdGJUY1SSRhMzRHRiVGNUkjYThHRiVGNS1GJDYjNyRGKDckNyRGMUY8NyRGOiwoRjRGN0Y4RjVGNkY1</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1282" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This confirms that the Nijenhuis tensor for the case h=l_0 is degenerate in general.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1205" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" size="14" layout="Normal"><Font size="14">Section 3: h=l_1</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2186" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">These representation matrices come from another worksheet. The cohomology is 4D.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2178" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">MrepMat := [Matrix(9, 9, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (2, 1) = 0, (2, 2) = -1, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (2, 7) = 0, (2, 8) = 0, (2, 9) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = -2, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (3, 7) = 0, (3, 8) = 0, (3, 9) = 0, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 1, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 1, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = -1, (6, 7) = 0, (6, 8) = 0, (6, 9) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = 0, (7, 7) = -1, (7, 8) = 0, (7, 9) = 0, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = 0, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0}), Matrix(9, 9, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = -(6/5)*u2+(12/5)*u4, (1, 5) = (6/5)*u1-(12/5)*u3, (1, 6) = 0, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (2, 1) = 1, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (2, 7) = 0, (2, 8) = 6*u2, (2, 9) = -6*u1, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = u3, (3, 7) = u4, (3, 8) = 0, (3, 9) = 0, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0, (6, 7) = 0, (6, 8) = 1, (6, 9) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = 0, (7, 7) = 0, (7, 8) = 0, (7, 9) = 1, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = -1, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = -1, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0}), Matrix(9, 9, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = u1, (2, 5) = u2, (2, 6) = 0, (2, 7) = 0, (2, 8) = 0, (2, 9) = 0, (3, 1) = 2, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (3, 7) = 0, (3, 8) = -(12/5)*u2-(6/5)*u4, (3, 9) = (12/5)*u1+(6/5)*u3, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = -6, (6, 6) = 0, (6, 7) = 0, (6, 8) = 0, (6, 9) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 6, (7, 5) = 0, (7, 6) = 0, (7, 7) = 0, (7, 8) = 0, (7, 9) = 0, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = 0, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0})];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEdGKCI1XS4nM2x1U3VZJT0tRiQ2Iy9GKyI1cS8nM2x1U3VZJT0tRiQ2Iy9GKyI1IWZnM2x1U3VZJT0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2321" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">HData:=simplify(LieAlgebraData(MrepMat,h));DGsetup(HData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmSERhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2KC1GUDYmLUYjNigtRiw2JVEjZTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNlMkYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnBGX29GYm9GZW9GOUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRlpGZ24tRiw2JVEjZTNGJ0YvRjJGYm9GZW9GOUY5RmdvRmpvRl1wLUYjNidGYnAtRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGW28vRk5GXG9GXnFGOUZib0Zlb0Y5RmJvRmVvRjlGYm9GZW9GOUY5RmdvRmpvRmJvRmVvRjk=">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJImhHRiQ3JCIiJD1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3JDckNyUiIiIiIiNGNCEiIjckNyVGM0YrRishIiM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+aEc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2331" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">DGsetup([seq(v||i,i=1..dimM)],m);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5tRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2298" drawlabel="true">
<Input>
<Text-field prompt="m &gt; " style="Maple Input" layout="Normal">DGsetup([seq(w||i,i=1..9)],g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5nRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2297" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">rep:=Representation(h,g,MrepMat):</Text-field>
</Input>
</Group>
<Group labelreference="L2188" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">Mrep:=TensorProductOfRepresentations(rep,[seq(dw||i,i=4..9)],m);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUS9SZXByZXNlbnRhdGlvbkYkNyQ3JEkiaEdGJCIiITckSSJtR0YkRiw3IjclLUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkNiMvSSQlaWRHRiQiNXVOODdVMlduVz0tRjI2Iy9GOCI1TSZmL0Z1U3VZJT0tRjI2Iy9GOCI1WV83clUyV25XPQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2289" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJoRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2300" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">L2M:=GenerateForms(DGinfo(g,&quot;FrameBaseForms&quot;)[4..9],2);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NzEtSSRfREdHNiI2IzckNyVRJWZvcm1GJUkiZ0dGJSIiIzcjNyQ3JCIiJSIiJiIiIi1GJDYjNyRGKDcjNyQ3JEYvIiInRjEtRiQ2IzckRig3IzckNyRGLyIiKEYxLUYkNiM3JEYoNyM3JDckRi8iIilGMS1GJDYjNyRGKDcjNyQ3JEYvIiIqRjEtRiQ2IzckRig3IzckNyRGMEY4RjEtRiQ2IzckRig3IzckNyRGMEY/RjEtRiQ2IzckRig3IzckNyRGMEZGRjEtRiQ2IzckRig3IzckNyRGMEZNRjEtRiQ2IzckRig3IzckNyRGOEY/RjEtRiQ2IzckRig3IzckNyRGOEZGRjEtRiQ2IzckRig3IzckNyRGOEZNRjEtRiQ2IzckRig3IzckNyRGP0ZGRjEtRiQ2IzckRig3IzckNyRGP0ZNRjEtRiQ2IzckRig3IzckNyRGRkZNRjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2270" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">brakspace:=GenerateTensors([L2M,DGinfo(g,&quot;FrameBaseVectors&quot;)]):</Text-field>
</Input>
</Group>
<Group labelreference="L2247" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">genbrak:=evalDG(add(a||i*brakspace[i],i=1..nops(brakspace))):</Text-field>
</Input>
</Group>
<Group labelreference="L2269" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">gisoten:=map(x-&gt;convert(x,DGtensor,[[&quot;con_bas&quot;, &quot;cov_bas&quot;], []]),MrepMat);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJnR0YlNyQ3JFEoY29uX2Jhc0YlUShjb3ZfYmFzRiU3IjcoNyQ3JCIiI0YzISIiNyQ3JCIiJEY3ISIjNyQ3JCIiJUY7IiIiNyQ3JCIiJkY/Rjw3JDckIiInRkJGNDckNyQiIihGRUY0LUYkNiM3JEYoNy03JDckRjxGOywmSSN1MkdGJSMhIidGP0kjdTRHRiUjIiM3Rj83JDckRjxGPywmSSN1MUdGJSNGQkY/SSN1M0dGJSMhIzdGPzckNyRGM0Y8Rjw3JDckRjMiIiksJEZNRkI3JDckRjMiIiosJEZWRk83JDckRjdGQkZYNyQ3JEY3RkVGUDckNyRGQkZpbkY8NyQ3JEZFRl1vRjw3JDckRmluRjtGNDckNyRGXW9GP0Y0LUYkNiM3JEYoNyk3JDckRjNGO0ZWNyQ3JEYzRj9GTTckNyRGN0Y8RjM3JDckRjdGaW4sJkZNRllGUEZONyQ3JEY3Rl1vLCZGVkZRRlhGVzckNyRGQkY/Rk83JDckRkVGO0ZC</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2266" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">streqs:=cohom_algfromten(genbrak,gisoten);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2238" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(streqs,G));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+R0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2291" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">Jac:=(x,y,z)-&gt;evalDG(LieBracket(LieBracket(x,y),z)+LieBracket(LieBracket(z,x),y)+LieBracket(LieBracket(y,z),x));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkSmFjRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEieEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInlGJ0YvRjJGWS1GLDYlUSJ6RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS1GNjYtUSgmIzg1OTQ7RidGOUY7Rj5GQEZCRkRGRkZIRmduL0ZORmhuLUYjNigtRiM2KC1GLDYlUTVEaWZmZXJlbnRpYWxHZW9tZXRyeUYnRi9GMi1GNjYtUSM6LUYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpby1GLDYlUSdldmFsREdGJ0YvRjJGYW9GZG9GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW8tRlI2JC1GIzYmLUYjNigtRiM2KC1GIzYoRl5wRmFwLUYsNiVRK0xpZUJyYWNrZXRGJ0YvRjJGYW9GZG9GOUZncC1GUjYkLUYjNigtRiM2KEZicUZncC1GUjYkLUYjNihGVkZZRltvRmFvRmRvRjlGOUZhb0Zkb0Y5RllGXm9GYW9GZG9GOUY5RmFvRmRvRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlci1GIzYoRmJxRmdwLUZSNiQtRiM2KC1GIzYoRmJxRmdwLUZSNiQtRiM2KEZeb0ZZRlZGYW9GZG9GOUY5RmFvRmRvRjlGWUZbb0Zhb0Zkb0Y5RjlGYW9GZG9GOUZhci1GIzYoRmJxRmdwLUZSNiQtRiM2KC1GIzYoRmJxRmdwLUZSNiQtRiM2KEZbb0ZZRl5vRmFvRmRvRjlGOUZhb0Zkb0Y5RllGVkZhb0Zkb0Y5RjlGYW9GZG9GOUY5RmFvRmRvRjlGOUZhb0Zkb0Y5RmFvRmRvRjlGYW9GZG9GOQ==">Zio2JUkieEc2IkkieUdGJUkiekdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLV9JNURpZmZlcmVudGlhbEdlb21ldHJ5R0koX3N5c2xpYkdGJUknZXZhbERHR0YlNiMsKC1fRi1JK0xpZUJyYWNrZXRHRiU2JC1GMzYkOSQ5JTkmIiIiLUYzNiQtRjM2JEY6RjhGOUY7LUYzNiQtRjM2JEY5RjpGOEY7RiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2275" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">mproj_ten:=evalDG(add(theta||i &amp;t e||i,i=4..9));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiR0dGJDckNyRRKGNvdl9iYXNGJFEoY29uX2Jhc0YkNyI3KDckNyQiIiVGMiIiIjckNyQiIiZGNkYzNyQ3JCIiJ0Y5RjM3JDckIiIoRjxGMzckNyQiIilGP0YzNyQ3JCIiKkZCRjM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2243" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">Pm:=(x,i)-&gt;ContractIndices(mproj_ten,convert(x,DGtensor),[[1,i]]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUG1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJ4RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiaUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjktRjY2LVEoJiM4NTk0O0YnRjlGO0Y+RkBGQkZERkZGSEZnbi9GTkZobi1GIzYoLUYjNigtRiw2JVE9RGlmZmVyZW50aWFsR2VvbWV0cnk6LVRlbnNvckYnRi9GMi1GNjYtUSM6LUYnRjlGO0Y+RkBGQkZERkZGSEZnbkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjJGXm9GYW9GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZ25GZm8tRlI2JC1GIzYqLUYsNiVRKm1wcm9qX3RlbkYnRi9GMkZZLUYjNigtRiw2JVEoY29udmVydEYnRi9GMkZkcC1GUjYkLUYjNihGVkZZLUYjNigtRiw2JVE8RGlmZmVyZW50aWFsR2VvbWV0cnk6LVRvb2xzRidGL0YyRl5wLUYsNiVRKURHdGVuc29yRidGL0YyRl5vRmFvRjlGXm9GYW9GOUY5Rl5vRmFvRjlGWS1GUjYmLUYjNiYtRlI2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGWUZbb0Zeb0Zhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXm9GYW9GOUY5RltzRl5zRl5vRmFvRjlGOUZeb0Zhb0Y5Rl5vRmFvRjlGXm9GYW9GOQ==">Zio2JEkieEc2IkkiaUdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLV9JJ1RlbnNvckc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJNURpZmZlcmVudGlhbEdlb21ldHJ5R0koX3N5c2xpYkdGJUkwQ29udHJhY3RJbmRpY2VzR0YlNiVJKm1wcm9qX3RlbkdGJS1JKGNvbnZlcnRHRi42JDkkX0kmVG9vbHNHRi1JKURHdGVuc29yR0YlNyM3JCIiIjklRiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2268" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">{seq(seq(seq(op(DGinfo(evalDG(convert(Jac(e||i,e||j,e||k),DGtensor) &amp;minus Pm(Jac(e||i,e||j,e||k),1)),&quot;CoefficientSet&quot;)),i=1..3),j=1..3),k=4..9)};</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2249" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">{seq(seq(seq(op(DGinfo(Pm(Jac(e||i,e||j,e||k),1),&quot;CoefficientSet&quot;)),i=1..3),j=1..3),k=4..9)};</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2288" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">dd_eq:={seq(seq(seq(op(DGinfo(Pm(Jac(e||i,e||j,e||k),1),&quot;CoefficientSet&quot;)),i=1..3),j=4..9),k=4..9)}:</Text-field>
</Input>
</Group>
<Group labelreference="L2209" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">dd_sol:=solve(dd_eq);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PGpwL0klYTEwM0c2IiIiIS9JJWExMDRHRiVGJi9JJWExMDVHRiVGKi9JJWExMDZHRiUsJkklYTExNUdGJSMiJGwkIiRVJUkkYTY4R0YlIyEjeEYxL0klYTEwN0dGJUYmL0klYTEwOEdGJUYmL0klYTExMkdGJUYmL0klYTExM0dGJUYmL0klYTExNEdGJSwmRipGL0kkYTQwR0YlRjMvRi5GLi9JJWExMTZHRiVGJi9JJWExMTdHRiVGJi9JJWExMjFHRiVGJi9JJWExMjJHRiVGJi9JJWExMjNHRiUsJkYuIyEkWiIiJEAjRjIjISRvJEZPL0klYTEyNEdGJSwmRiojISN6RjFGQCMiJGokRjEvSSVhMTI1R0YlRiYvSSVhMTI2R0YlRiYvSSRhMTNHRiVGJi9JJWExMzBHRiVGJi9JJWExMzFHRiVGJi9JJWExMzJHRiVGJi9JJWExMzNHRiVGJi9JJWExMzRHRiUsJkYqIyIiIiIiI0ZARmRvL0klYTEzNUdGJSwmRjIjISIiRmZvRi5Gam8vSSRhMTRHRiVGJi9JJGExNUdGJUYmL0kkYTE2R0YlRiYvSSRhMTdHRiUsJkYuIyEkdCRGMUYyIyIjcEYxL0kkYTE4R0YlLCZGKiMiJHAkRjFGQCMhI3RGMS9JJGEyMkdGJUYmL0kkYTIzR0YlRiYvSSRhMjRHRiVGJi9JJGEyNUdGJUYmL0kkYTI2R0YlRj8vSSRhMjdHRiUsJkYyIyEkZCpGMUYuIyEkOiZGMS9JJGEzMUdGJSwmRi4jIiQ8JkYxRjIjIiN2RjEvSSRhMzJHRiUsJkYqIyEkcCRGMUZAIyIjdEYxL0kkYTMzR0YlRiYvSSRhMzRHRiVGJi9JJGEzNUdGJUYmL0kkYTM2R0YlRiYvSSNhNEdGJUYmL0ZARkAvSSRhNDFHRiUsJkYuIyIkWiJGT0YyIyIkbyRGTy9JJGE0MkdGJUYmL0kkYTQzR0YlRiYvSSRhNDRHRiVGJi9JJGE0NUdGJUYmL0kkYTQ5R0YlRiYvSSNhNUdGJUYmL0kkYTUwR0YlRiYvSSRhNTFHRiVGJi9JJGE1MkdGJUYmL0kkYTUzR0YlLCZGKkZfckZARl1yL0kkYTU0R0YlRi0vSSRhNThHRiVGJi9JJGE1OUdGJUYmL0kjYTZHRiVGJi9JJGE2MEdGJUYmL0kkYTYxR0YlRiYvSSRhNjJHRiUsJkYuRlxxRjJGXnEvSSRhNjNHRiUsJkYqRmVwRkBGZ3AvSSRhNjdHRiUsJkYqRl10RkBGX3QvRjJGMi9JJGE2OUdGJUYmL0kjYTdHRiVGJi9JJGE3MEdGJUYmL0kkYTcxR0YlRiYvSSRhNzJHRiVGJi9JJGE3NkdGJSwmRi5GW3NGMkZdcy9JJGE3N0dGJSwmRipGZHJGQEZmci9JJGE3OEdGJUYmL0kkYTc5R0YlRiYvSSNhOEdGJUYmL0kkYTgwR0YlRiYvSSRhODFHRiVGJi9JJGE4NUdGJUYmL0kkYTg2R0YlRiYvSSRhODdHRiVGJi9JJGE4OEdGJUYmL0kkYTg5R0YlRiYvSSNhOUdGJUYmL0kkYTkwR0YlRiYvSSRhOTRHRiVGJi9JJGE5NUdGJUYmL0kkYTk2R0YlLCZGLkZVRjJGVy9JJGE5N0dGJSwmRipGTUZARlAvSSRhOThHRiVGJi9JJGE5OUdGJUYmL0kjdTFHRiUsJkYqIyIjN0ZPRkBGZXovSSN1MkdGJSwmRi4jISM3Rk9GMkZqei9JI3UzR0YlLCZGKiNGW3AiIiVGQEZfW2wvSSN1NEdGJSwmRi4jRmVvRmBbbEYyRmRbbA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2245" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">genbrak2:=subs(dd_sol,genbrak):</Text-field>
</Input>
</Group>
<Group labelreference="L2239" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">gisoten2:=subs(dd_sol,gisoten):</Text-field>
</Input>
</Group>
<Group labelreference="L2241" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">streqs2:=cohom_algfromten(genbrak2,gisoten2):</Text-field>
</Input>
</Group>
<Group labelreference="L2279" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(streqs2,G));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+R0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2343" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">Up to this point, the procedure is the same as in Section 1. Now we deviate by attacking the full Jacobi system instead of the system [Q\317\225]=0.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2246" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">jaceq:=Query({a},&quot;Jacobi&quot;)[2]:</Text-field>
</Input>
</Group>
<Group labelreference="L2244" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">jacgrob:=Groebner[Basis](%,'terat');</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2307" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">jacgroblinsol:=solve(jacgrob[1..42]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PE8vSSNhMUc2IiIiIS9JJGExMEdGJUYoL0klYTEwMEdGJUYmL0klYTEwMUdGJUklYTExMEdGJS9JJWExMDJHRiVGJi9JJWExMDlHRiVGJi9JJGExMUdGJUYmL0YtRi0vSSVhMTExR0YlRiYvSSVhMTE4R0YlRiYvSSVhMTE5R0YlLCZJJGE5MkdGJSMhJFkiIiRAI0YoIyEmRHYjIiZlOyMvSSRhMTJHRiVGJi9JJWExMjBHRiVGJi9JJWExMjdHRiVGJi9JJWExMjhHRiVGJi9JJWExMjlHRiVGJi9JJGExOUdGJSwkRi0jIiMpKiIkbiQvSSNhMkdGJUYmL0kkYTIwR0YlRiYvSSRhMjFHRiVGJi9JJGEyOEdGJUYmL0kkYTI5R0YlRiYvSSNhM0dGJUYmL0kkYTMwR0YlRiYvSSRhMzdHRiVGJi9JJGEzOEdGJUYmL0kkYTM5R0YlRiYvSSRhNDZHRiVGTy9JJGE0N0dGJUYmL0kkYTQ4R0YlRiYvSSRhNTVHRiUsJkY8IyEjKSpGP0YoIyIkWSJGPy9JJGE1NkdGJUYmL0kkYTU3R0YlRiYvSSRhNjRHRiVGJi9JJGE2NUdGJUYmL0kkYTY2R0YlRiYvSSRhNzNHRiVGJi9JJGE3NEdGJUYmL0kkYTc1R0YlRiYvSSRhODJHRiVGJi9JJGE4M0dGJUYmL0kkYTg0R0YlLCZGPCMiIiIiIidGKCMhJG4kIiQpZS9JJGE5MUdGJUYmL0Y8RjwvSSRhOTNHRiVGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2344" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We solve the linear equations first.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2335" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">nolin_jacgrob:={op(subs(jacgroblinsol,jacgrob))};</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2299" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">sol_nolin_jacgrob:=Groebner[Basis](nolin_jacgrob,'adsgr');</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEyc29sX25vbGluX2phY2dyb2JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNkItRiM2Ki1GIzYoLUkjbW5HRiQ2JFEnMTM1NDIzRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUYsNiVRJWExMDVGJ0YvRjJGZm4tRiw2JVEkYTkyRidGL0YyRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmby1GIzYoLUZZNiRRJTYzNTlGJ0Y5RmZuLUYsNiVRJWExMTBGJ0YvRjJGZm4tRiw2JVElYTExNUYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ28tRiM2KC1GWTYkUScxNTU4NTVGJ0Y5RmZuRl1wRmZuLUYsNiVRJGE2OEYnRi9GMkY5RmNwLUYjNigtRlk2JFEmMjY3OTFGJ0Y5RmZuLUYsNiVRJGE0MEYnRi9GMkZmbkZfb0Y5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpbi9GTlEsMC4zMzMzMzMzZW1GJy1GIzYqLUYjNigtRlk2JFEmNTk5NDFGJ0Y5RmZuRlxvRmZuRl1wRjlGYm8tRiM2KC1GWTYkUScyMjIxNTVGJ0Y5RmZuRl1wRmZuRmNxRjlGYm8tRiM2KEZYRmZuRmBwRmZuRl9vRjlGY3AtRiM2KEZgcUZmbkZbcUZmbkZfb0Y5RjlGZnEtRiM2Ki1GIzYoLUZZNiRRKjIyOTQxMTMzM0YnRjlGZm4tRiw2JVEkYTEwRidGL0YyRmZuRltxRjlGYm8tRiM2KC1GWTYkUSg5ODM3MzczRidGOUZmbkZdcEZmbkZjcUY5RmNwLUYjNigtRlk2JFEpNjkyMDExNTNGJ0Y5RmZuRmBwRmZuRl9vRjlGY3AtRiM2KC1GWTYkUSoxNDAyOTgyMjhGJ0Y5RmZuRltxRmZuRl9vRjlGOUZmcS1GIzYtLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GIzYoLUZZNiRRJzExNjAzMkYnRjlGZm5GYHBGZm5GW3FGOUZiby1GIzYmLUZZNiRRJjg2NjMyRidGOUZmbi1JJW1zdXBHRiQ2JUZjcS1GWTYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUZjcC1GIzYmLUZZNiRRJjI5NDAwRidGOUZmbi1GZXU2JUZbcUZndUZqdUY5RmNwLUYjNiYtRlk2JFEnNTY0NjkzRidGOUZmbkZjc0Y5RmJvLUYjNiYtRlk2JFEoNDQ0NzkyNkYnRjlGZm5GX29GOUY5RmZxLUYjNiotRiM2KC1GWTYkUSUxMTAxRidGOUZmbkZcb0ZmbkZbcUY5RmJvLUYjNihGYndGZm5GYHBGZm5GY3FGOUZiby1GIzYoLUZZNiRRJTIyMDJGJ0Y5RmZuRmNxRmZuRltxRjlGYm8tRiM2Ji1GWTYkUSYxNjEzM0YnRjlGZm5GXXBGOUY5RmZxLUYjNiotRiM2KC1GWTYkUSo1MTU3NTk0MTNGJ0Y5RmZuRmNzRmZuRmNxRjlGY3AtRiM2KC1GWTYkUSo5Njg4MTYxNDJGJ0Y5RmZuRlxvRmZuRl9vRjlGYm8tRiM2KC1GWTYkUSsxMjk4MjAyMTc4RidGOUZmbkZdcEZmbkZbcUY5RmJvLUYjNigtRlk2JFEqMTkxNjYyODE0RidGOUZmbkZjcUZmbkZfb0Y5RjlGZnEtRiM2LC1GIzYoRmF1RmZuRlxvRmZuRmNxRjlGYm8tRiM2KEZfdkZmbkZgcEZmbkZbcUY5RmNwLUYjNiYtRlk2JFEmNTcyMzJGJ0Y5RmZuRmJ2RjlGYm8tRiM2Ji1GWTYkUSg0NjQyMTQzRidGOUZmbkZjc0Y5RmJvLUYjNiYtRlk2JFEnODc5OTQyRidGOUZmbkZfb0Y5RjlGZnEtRiM2Ki1GIzYmLUZZNiRRJDI5NEYnRjlGZm4tRmV1NiVGYHBGZ3VGanVGOUZiby1GIzYoLUZZNiRRJDU4OEYnRjlGZm5GYHBGZm5GW3FGOUZiby1GIzYmRmBbbEZmbkZidkY5RmNwLUYjNiYtRlk2JFEmNDg4NDFGJ0Y5RmZuRmNzRjlGOUZmcS1GIzYqLUYjNigtRlk2JFEoMzE0MjYyMUYnRjlGZm5GY3NGZm5GYHBGOUZiby1GIzYoLUZZNiRRKDMzMDI4NDVGJ0Y5RmZuRl1wRmZuRmNxRjlGYm8tRiM2KC1GWTYkUSgxNzA4Mzg1RidGOUZmbkZgcEZmbkZfb0Y5RmNwLUYjNigtRlk2JFEnNzU1Mjg2RidGOUZmbkZbcUZmbkZfb0Y5RjlGZnEtRiM2KC1GIzYoLUZZNiRRJDM2N0YnRjlGZm5GXG9GZm5GYHBGOUZjcC1GIzYoRltebEZmbkZjcUZmbkZbcUY5RmNwLUYjNiYtRlk2JFEmMjE2NThGJ0Y5RmZuRl1wRjlGOUZmcS1GIzYoLUYjNiYtRlk2JFEoOTgzMjI5N0YnRjlGZm4tRmV1NiVGY3NGZ3VGanVGOUZjcC1GIzYoLUZZNiRRKDY1OTk3NjFGJ0Y5RmZuRmNzRmZuRl9vRjlGY3AtRiM2Ji1GWTYkUSgxMDYxMjQyRidGOUZmbi1GZXU2JUZdcEZndUZqdUY5RjlGZnEtRiM2Ki1GIzYoRmV4RmZuRmNzRmZuRlxvRjlGYm8tRiM2KC1GWTYkUSszOTAxODA3NDc2RidGOUZmbkZcb0ZmbkZfb0Y5RmNwLUYjNigtRlk2JFErNDgxMTQzMjk5MEYnRjlGZm5GXXBGZm5GW3FGOUZjcC1GIzYoLUZZNiRRKjc3MTkwMjI5MkYnRjlGZm5GY3FGZm5GX29GOUY5RmZxLUYjNiwtRiM2Ji1GWTYkUScyNTk4OTZGJ0Y5RmZuLUZldTYlRlxvRmd1Rmp1RjlGYm8tRiM2KC1GWTYkUScxNzE2OTZGJ0Y5RmZuRmBwRmZuRltxRjlGYm8tRiM2Ji1GWTYkUSc0MzE1OTJGJ0Y5RmZuRmJ2RjlGY3AtRiM2Ji1GWTYkUSk1NDY4MTkyM0YnRjlGZm5GY3NGOUZiby1GIzYmLUZZNiRRJzUyMjI0MkYnRjlGZm5GX29GOUY5RmZxLUYjNi1GZ3QtRiM2Ki1GWTYkUSwzMDU5NTk4ODQ3MkYnRjlGZm5GXG9GZm5GW3FGZm5GX29GOUZiby1GIzYoLUZZNiRRLDM1MDA1MTMyMzQ0RidGOUZmbkZdcEZmbkZidkY5RmJvLUYjNiotRlk2JFErNDQwOTE0Mzg3MkYnRjlGZm5GY3FGZm5GW3FGZm5GX29GOUZjcC1GIzYoLUZZNiRRKzg5MzY1NTA3MDFGJ0Y5RmZuRmNzRmZuRl1wRjlGY3AtRiM2KC1GWTYkUSw3MDkyNzQ1OTMzMEYnRjlGZm5GXXBGZm5GX29GOUY5RmZxLUYjNiwtRiM2Ki1GWTYkUS4xODM1MjY5MDgxNDY0RidGOUZmbkZdcEZmbkZjcUZmbkZbcUY5RmJvLUYjNiotRlk2JFEtODUzOTkzOTg4MjMyRidGOUZmbkZgcEZmbkZbcUZmbkZfb0Y5RmNwLUYjNigtRlk2JFEtOTgxMjc1MDkzMjMyRidGOUZmbkZidkZmbkZfb0Y5RmJvLUYjNigtRlk2JFEvOTQwNTM4NzkxNzM5NDNGJ0Y5RmZuRmNzRmZuRl9vRjlGYm8tRiM2Ji1GWTYkUS4xMTc5MzIzOTQ5OTg2RidGOUZmbkZoX2xGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZgZmxGY2ZsRjk=">NzEsKiomSSVhMTA1RzYiIiIiSSRhOTJHRiZGJyInQmE4KiZJJWExMTBHRiZGJ0klYTExNUdGJkYnIiVmaiomRitGJ0kkYTY4R0YmRichJ2JlOiomSSRhNDBHRiZGJ0YoRichJiJ6RSwqKiZGJUYnRitGJyImVCpmKiZGK0YnRjJGJyInYkBBKiZGLEYnRihGJ0YpKiZGL0YnRihGJ0YzLCoqJkkkYTEwR0YmRidGL0YnIipMOFRII0Y3Iih0dCQpKkY5ISlgNj9wRjohKkcjKUhTIiwsKiZGLEYnRi9GJyEnS2c2KiRGMiIiIyImS20pKiRGL0ZGISYrJUhGPSEnJHBrJkYoIihFelclLCoqJkYlRidGL0YnIiUsNiomRixGJ0YyRidGTiomRjJGJ0YvRiciJS1BRisiJkxoIiwqKiZGPUYnRjJGJyIqOCVmZF5GJCEqVWgiKW8qRi4iK3lAPylIIkYxIio5R20iPiwsKiZGJUYnRjJGJ0ZHRkMiJislSEZIISZLcyZGPSIoVkBrJUYoIidVKnopLCoqJEYsRkYiJCVIRkMiJCllRkhGW29GPSEmVClbLCoqJkY9RidGLEYnIihARTkkRjciKFhHSSRGOSIoJlEzPEY6IScnR2IoLCgqJkYlRidGLEYnIiRuJEZQISRuJEYrISZlOyMsKCokRj1GRiIoKEhLKSoqJkY9RidGKEYnIShoKCpmJyokRitGRiEoVTcxIiwqKiZGPUYnRiVGJ0ZVRiQiK3d1IT0hUkYuISshKkhWNltGMSEqI0gtPngsLCokRiVGRiInJyopZiNGQyInJ3ByIkZIIicjZkolRj0hKUI+b2FGKCInVUFfLCwqKEYlRidGL0YnRihGJyEscyUpKWZmSSomRitGJ0YvRkYiLFdCODBdJCooRjJGJ0YvRidGKEYnIitzUTk0VyomRj1GJ0YrRichKywyYk8qKSomRitGJ0YoRichLEkkZnUjNCgsLCooRitGJ0YyRidGL0YnIi5rOTNwXyQ9KihGLEYnRi9GJ0YoRiciLUsjKSlSKlImKSomRi9GRkYoRichLUtLNHY3KSpGXHAiL1ZSPHpRMCUqRl5wIi4nKSpcUkt6Ng==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2323" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">branch:=RealDomain[solve](sol_nolin_jacgrob);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">Nic8KS9JJGExMEc2IiwkKiRJJGE2OEdGJiIiIyMiJCNSIiYoUVgvSSVhMTA1R0YmIiIhL0klYTExMEdGJkYwL0klYTExNUdGJiwkRikjIiN0IiRwJC9JJGE0MEdGJkYwL0YpRikvSSRhOTJHRiYsJEYoIyIkJWVGLTwpL0YlRjAvRi8sJEY6RjZGMS9GNEYwL0Y6RjovRilGMC9GPSwkKiRGOkYqIyEkJSkpRi08KS9GJSwkRigjIiQlSCIlSGAvRi8sJComLUknUm9vdE9mRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YmNiQsJiokSSNfWkdGWEYqIicqWz0jISQ6JiIiIi9JJmxhYmVsR0ZYSSZfTDExNEdGJkZbb0YpRltvIyIkQCMiIiQvRjIsJComRlZGW29GKUYqIyEkbiRGNy9GNCwkRikjISQlSEY3RjlGOy9GPSwkRigjISZUKmYiJ25hbDwpL0YlLCRGSiMiJnEvJkZfcC9GLywkRjpGaW8vRjIsJComLUZXNiRGZm4vRl1vSSZfTDExNkdGJkZbb0Y6RipGZW8vRjQsJComRmpwRltvRjpGW29GX29GRkZHL0Y9LCRGSiMhJWZqRl9wPCkvRiUsKCokLUZXNiMsLCokRmhuRmFvIigsayc+KiZGaG5GKkYpRltvIilSKlxhIiomLCZGSiEpOko6REYoIilLOXdHRltvRmhuRltvRltvKiZGOkYqRilGW28hKVAzdVkqJEYpRmFvIShHKTRqRiojRlEiJlQpWyomRmlxRltvRilGW28jIiQpZUZpckYoRmhyL0YvLCQqJiwqRmhxIiZQcCNGanIiJ2RKNUZKISZMaCJGKCEmaTkjRltvRjohIiIjRmVzIiZcOikvRjIsJComLCwqJkYpRltvRmlxRipGYXMqJkZpcUZbb0Y6RiohJlw6KSomRmlxRltvRilGKkZic0ZkciEnSiN6IkZmckZkc0Zbb0Y6RmVzIyIkbiQiKlJMYVElL0Y0RmlxRkZGOy9GPSwqRmhxIyIlImYlIihWdSsnRmpyIyIpLWZAaCIrbmt1O0FGSkZLRigjIigkelthIioqWzoqUSg=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2281" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We obtain 5 families of solutions to the full Jacobi system. These families actually define Lie algebras. Now we must verify that they are all isomorphic.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2273" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">branch[1];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUYsNigtSSNtaUdGJDYlUSRhMTBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSQzOTJGJ0Y+LUZaNiRRJjQ1Mzg3RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX28vJSliZXZlbGxlZEdGQi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTRmhvLUYsNiQtSSVtc3VwR0YkNiUtRjE2JVEkYTY4RidGNEY3LUZaNiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GaHBGW3FGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNRmdvL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JVElYTEwNUYnRjRGN0Y6LUZaNiRGZ3BGPkZocEZbcUY+Rl1xLUYsNigtRjE2JVElYTExMEYnRjRGN0Y6RmhxRmhwRltxRj5GXXEtRiw2KC1GMTYlUSVhMTE1RidGNEY3RjotRiw2KC1GVzYoLUZaNiRRIzczRidGPi1GWjYkUSQzNjlGJ0Y+RmpuRl1vRmBvRmJvRmRvLUYsNiRGX3BGPkZocEZbcUY+RmhwRltxRj5GXXEtRiw2KC1GMTYlUSRhNDBGJ0Y0RjdGOkZocUZocEZbcUY+Rl1xLUYsNihGX3BGOkZfcEZocEZbcUY+Rl1xLUYsNigtRjE2JVEkYTkyRidGNEY3RjotRiw2KC1GVzYoLUZaNiRRJDU4NEYnRj5GZ25Gam5GXW9GYG9GYm9GZG9Gam9GaHBGW3FGPkZocEZbcUY+RmhwRltxRj5GPi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRic=">PCkvSSRhMTBHNiIsJCokSSRhNjhHRiUiIiMjIiQjUiImKFFYL0klYTEwNUdGJSIiIS9JJWExMTBHRiVGLy9JJWExMTVHRiUsJEYoIyIjdCIkcCQvSSRhNDBHRiVGLy9GKEYoL0kkYTkyR0YlLCRGJyMiJCVlRiw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2310" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">branch[2];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUYsNigtSSNtaUdGJDYlUSRhMTBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtSSNtbkdGJDYkUSIwRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2KC1GMTYlUSVhMTA1RidGNEY3RjotRiw2KC1JJm1mcmFjR0YkNigtRlU2JFEjNzNGJ0Y+LUZVNiRRJDM2OUYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRwLyUpYmV2ZWxsZWRHRkItRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTUZbby9GU0Zcby1GLDYkLUYxNiVRJGE0MEYnRjRGN0Y+RlhGZW5GPkZYRmVuRj5GZ24tRiw2KC1GMTYlUSVhMTEwRidGNEY3RjpGVEZYRmVuRj5GZ24tRiw2KC1GMTYlUSVhMTE1RidGNEY3RjpGVEZYRmVuRj5GZ24tRiw2KEZfcUY6Rl9xRlhGZW5GPkZnbi1GLDYoLUYxNiVRJGE2OEYnRjRGN0Y6RlRGWEZlbkY+RmduLUYsNigtRjE2JVEkYTkyRidGNEY3RjotRiw2Jy1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGXnMtRiw2KC1GZ282KC1GVTYkUSQ4ODRGJ0Y+LUZVNiRRJjQ1Mzg3RidGPkZfcEZicEZlcEZncEZpcC1GLDYkLUklbXN1cEdGJDYlRl9xLUZVNiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdGV0Y+RlhGZW5GPkZYRmVuRj5GWEZlbkY+RlhGZW5GPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCkvSSRhMTBHNiIiIiEvSSVhMTA1R0YlLCRJJGE0MEdGJSMiI3QiJHAkL0klYTExMEdGJUYmL0klYTExNUdGJUYmL0YqRiovSSRhNjhHRiVGJi9JJGE5MkdGJSwkKiRGKiIiIyMhJCUpKSImKFFY</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2180" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Branch[3]:=subs(RootOf(218489*_Z^2-515, label = _L114)=b,branch[3]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnQnJhbmNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIzRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYyLUYjNigtRi82JVEkYTEwRidGMkY1LUZKNi1RIj1GJ0Y+Rk1GT0ZRRlNGVUZXRllGZW5GaG4tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEkMjk0RidGPi1GOzYkUSU1MzI5RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3AvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GYHEtRiM2JC1JJW1zdXBHRiQ2JS1GLzYlUSRhNjhGJ0YyRjUtRjs2JFEiMkYnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRj5GQEZDRj5GQEZDRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZfcS9GaW5RLDAuMzMzMzMzM2VtRictRiM2KC1GLzYlUSVhMTA1RidGMkY1RmRvLUYjNigtRmpvNigtRjs2JFEkMjIxRidGPkY6RmJwRmVwRmhwRmpwRlxxLUYjNiYtRi82JVEiYkYnRjJGNUZccUZncUY+RkBGQ0Y+RkBGQ0Y+Rl9yLUYjNigtRi82JVElYTExMEYnRjJGNUZkby1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmF0LUYjNigtRmpvNigtRjs2JFEkMzY3RidGPi1GOzYkUSM3M0YnRj5GYnBGZXBGaHBGanBGXHEtRiM2JkZjc0ZccUZkcUY+RkBGQ0Y+RkBGQ0Y+RkBGQ0Y+Rl9yLUYjNigtRi82JVElYTExNUYnRjJGNUZkby1GIzYnRl10LUYjNigtRmpvNihGXHBGanRGYnBGZXBGaHBGanBGXHEtRiM2JEZncUY+RkBGQ0Y+RkBGQ0Y+RkBGQ0Y+Rl9yLUYjNigtRi82JVEkYTQwRidGMkY1RmRvLUY7NiRGSEY+RkBGQ0Y+Rl9yLUYjNihGZ3FGZG9GZ3FGQEZDRj5GX3ItRiM2KC1GLzYlUSRhOTJGJ0YyRjVGZG8tRiM2J0ZddC1GIzYoLUZqbzYoLUY7NiRRJjU5OTQxRidGPi1GOzYkUSc2NTU0NjdGJ0Y+RmJwRmVwRmhwRmpwRlxxRmJxRkBGQ0Y+RkBGQ0Y+RkBGQ0Y+RkBGQ0Y+Rj4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRkBGQ0Y+">PCkvSSRhMTBHNiIsJCokSSRhNjhHRiUiIiMjIiQlSCIlSGAvSSVhMTA1R0YlLCQqJkkiYkdGJSIiIkYoRjIjIiRAIyIiJC9JJWExMTBHRiUsJComRjFGMkYoRikjISRuJCIjdC9JJWExMTVHRiUsJEYoIyEkJUhGPC9JJGE0MEdGJSIiIS9GKEYoL0kkYTkyR0YlLCRGJyMhJlQqZiInbmFs</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2325" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Branch[4]:=subs(RootOf(218489*_Z^2-515, label = _L116)=b,branch[4]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnQnJhbmNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSI0RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYyLUYjNigtRi82JVEkYTEwRidGMkY1LUZKNi1RIj1GJ0Y+Rk1GT0ZRRlNGVUZXRllGZW5GaG4tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEmNTA0NzBGJ0Y+LUY7NiRRJzY1NTQ2N0YnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmBxLUYjNiQtSSVtc3VwR0YkNiUtRi82JVEkYTQwRidGMkY1LUY7NiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEY+RkBGQ0Y+RkBGQ0Y+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGX3EvRmluUSwwLjMzMzMzMzNlbUYnLUYjNigtRi82JVElYTEwNUYnRjJGNUZkby1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBzLUYjNigtRmpvNigtRjs2JFEkMjk0RidGPi1GOzYkUSM3M0YnRj5GYnBGZXBGaHBGanBGXHEtRiM2JEZncUY+RkBGQ0Y+RkBGQ0Y+RkBGQ0Y+Rl9yLUYjNigtRi82JVElYTExMEYnRjJGNUZkby1GIzYnRlxzLUYjNigtRmpvNigtRjs2JFEkMzY3RidGPkZpc0ZicEZlcEZocEZqcEZccS1GIzYmLUYvNiVRImJGJ0YyRjVGXHFGZHFGPkZARkNGPkZARkNGPkZARkNGPkZfci1GIzYoLUYvNiVRJWExMTVGJ0YyRjVGZG8tRiM2KC1Gam82KC1GOzYkUSQyMjFGJ0Y+LUY7NiRRIjNGJ0Y+RmJwRmVwRmhwRmpwRlxxLUYjNiZGXnVGXHFGZ3FGPkZARkNGPkZARkNGPkZfci1GIzYoRmdxRmRvRmdxRkBGQ0Y+Rl9yLUYjNigtRi82JVEkYTY4RidGMkY1RmRvLUY7NiRGSEY+RkBGQ0Y+Rl9yLUYjNigtRi82JVEkYTkyRidGMkY1RmRvLUYjNidGXHMtRiM2KC1Gam82KC1GOzYkUSU2MzU5RidGPkZfcEZicEZlcEZocEZqcEZccUZicUZARkNGPkZARkNGPkZARkNGPkZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCkvSSRhMTBHNiIsJCokSSRhNDBHRiUiIiMjIiZxLyYiJ25hbC9JJWExMDVHRiUsJEYoIyEkJUgiI3QvSSVhMTEwR0YlLCQqJkkiYkdGJSIiIkYoRikjISRuJEYyL0klYTExNUdGJSwkKiZGN0Y4RihGOCMiJEAjIiIkL0YoRigvSSRhNjhHRiUiIiEvSSRhOTJHRiUsJEYnIyElZmpGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2328" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Branch[5]:=subs(RootOf(1966401*_Z^3+15449939*_Z^2*a68+(-25153115*a40^2+28761432*a68^2)*_Z-46740837*a40^2*a68-6309828*a68^3)=b,branch[5]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PCkvSSRhMTBHNiIsKCokSSJiR0YlIiIjIyIkJUgiJlQpWyomRigiIiJJJGE2OEdGJUYuIyIkKWVGLCokRi9GKUYqL0klYTEwNUdGJSwkKiYsKiokSSRhNDBHRiVGKSEmTGgiRjIhJmk5IyomRi9GLkYoRi4iJ2RKNUYnIiZQcCNGLkY5ISIiI0Y/IiZcOikvSSVhMTEwR0YlLCQqJiwsKiZGOUYpRi9GLiEnSiN6IiomRjlGKUYoRi4hJlw6KSokRi8iIiRGOyomRi9GKUYoRi5GPSomRi9GLkYoRilGPkYuRjlGPyMiJG4kIipSTGFRJS9JJWExMTVHRiVGKC9GOUY5L0YvRi8vSSRhOTJHRiUsKkYnIyIlImYlIihWdSsnRi0jIiktZkBoIitua3U7QUY4IyEkJSkpIiYoUVhGMiMiKCR6W2EiKipbOipRKA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2345" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now we initialize the solutions to inspect them. Case 1:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2232" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">nbrak2:=DGsimplify(subs(branch[1],subs(jacgroblinsol,genbrak2))):</Text-field>
</Input>
</Group>
<Group labelreference="L2230" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">ngiso2:=DGsimplify(subs(branch[1],subs(jacgroblinsol,gisoten2)));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJnR0YlNyQ3JFEoY29uX2Jhc0YlUShjb3ZfYmFzRiU3IjcoNyQ3JCIiI0YzISIiNyQ3JCIiJEY3ISIjNyQ3JCIiJUY7IiIiNyQ3JCIiJkY/Rjw3JDckIiInRkJGNDckNyQiIihGRUY0LUYkNiM3JEYoNyo3JDckRjxGOywkSSRhNjhHRiUjIiMpKiIkQiI3JDckRjNGPEY8NyQ3JEYzIiIpLCRGTSMhIzsiI1Q3JDckRjdGRSwkRk0jIiRAIyIkUSg3JDckRkJGVUY8NyQ3JEZFIiIqRjw3JDckRlVGO0Y0NyQ3JEZeb0Y/RjQtRiQ2IzckRig3JzckNyRGM0Y/LCRGTSMhIilGUDckNyRGN0Y8RjM3JDckRjdGVSwkRk0jISNERlA3JDckRkJGPyEiJzckNyRGRUY7RkI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2251" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(cohom_algfromten(nbrak2,ngiso2),G));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+R0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2332" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">LD:=LeviDecomposition();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ3KC1JJF9ER0c2IjYjNyQ3JVEndmVjdG9yRiZJIkdHRiY3IjckNyQ3IyIiIkYwNyQ3IyIiKSwkKiRJJGE2OEdGJiEiIiMiJHAkIiRbIi1GJTYjNyRGKTckNyQ3IyIiI0YwNyQ3IyIiJywkRjUjRjkiIiUtRiU2IzckRik3IzckNyMiIiRGMC1GJTYjNyRGKTcjNyQ3IyIiJkYwLUYlNiM3JEYpNyM3JDcjIiIoRjAtRiU2IzckRik3IzckNyMiIipGMDclLUYlNiM3JEYpNyRGLjckRjIsJEY1IyEkQiIiIykqLUYlNiM3JEYpNyRGPzckRkMsJEY1I0ZmbyIkWSItRiU2IzckRik3IzckNyNGR0Yw</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2225" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">LieBracket(LD[2][1],LD[1][6]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiUtSSVtcm93R0YkNiYtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEkMjIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYyNiRRJDI5NEYnRjUvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRkAvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNS8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlotSSNtaUdGJDYlUSNlOUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y2USdpdGFsaWNGJ0Y1LUYsNiYtRmhuNiVRJF9ER0YnRltvRl5vLUZHNi1RMCZBcHBseUZ1bmN0aW9uO0YnRjVGSkZMRk5GUEZSRlRGVkZYRmVuLUkobWZlbmNlZEdGJDYkLUZpbzYmLUYsNigtRmlvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUZHNi1RIixGJ0Y1RkovRk1GXW9GTkZQRlJGVEZWRlgvRmZuUSwwLjMzMzMzMzNlbUYnLUZobjYlUSJHRidGW29GXm9GZ3AtRmlvNiVGNS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGNUY1RmJxRmVxRmdwLUZpbzYmLUZpbzYmLUYsNigtRmlvNiYtRjI2JFEiOUYnRjVGNUZicUZlcUZncEYuRmhxRltyRjVGNUZicUZlcUY1RmJxRmVxRmhxRltyRjVGNUZicUZlcUY1RjVGYG8=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiR0dGJDciNyM3JDcjIiIqIyIkQCMiJCVI</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2330" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(LD[1],A));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+QUc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2334" drawlabel="true">
<Input>
<Text-field prompt="A &gt; " style="Maple Input" layout="Normal">MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJIkFHRiQ3JCIiJz1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3KTckNyUiIiIiIiNGNCMhJEAjIiN1NyQ3JSIiJCIiJUY0LCRJJGE2OEdGJCMhIikiJEIiNyQ3JSIiJkYrRjQsJCokRj1GNCMhJCUpKSImKFFYNyQ3JUYzRjpGOiNGNiIkWyI3JDclRjNGO0Y7Rks3JDclRjNGQ0ZDRks3JDclRjNGK0YrRks=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2224" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2449" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">ChangeFrame(G);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJBRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2250" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Jten:=evalDG(add(e||(2*i) &amp;t theta||(2*i+1) -  e||(2*i+1) &amp;t theta||(2*i),i=2..4)):Pf:=(x,i)-&gt;ContractIndices(mproj_ten,convert(x,DGtensor),[[2,i]]):NJ:=Pf(Pf(Pm(TensorBrackets(Jten,Jten,&quot;Frolicher-Nijenhuis&quot;),1),2),3):</Text-field>
</Input>
</Group>
<Group labelreference="L2248" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGImageSpace(x-&gt;ContractIndices(x,NJ,[[1,1],[2,2]]),GenerateTensors([DGinfo(G,&quot;FrameBaseVectors&quot;),DGinfo(G,&quot;FrameBaseVectors&quot;)]));nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUkqbWNvbXBsZXRlR0YkNiUtRiw2Ji1JJm1mcmFjR0YkNigtRiw2Ji1JI21uR0YkNiRRJTE3NjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULUkjbWlHRiQ2JVEkYTY4RicvJSdpdGFsaWNHUSV0cnVlRicvRj1RJ2l0YWxpY0YnRjwtRjk2JFEkMzY5RidGPC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYm8vJSliZXZlbGxlZEdGRUY/LUZYNiVRI2U4RidGZW5GaG5GPC1GLDYmLUZYNiVRJF9ER0YnRmVuRmhuLUZANi1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGQ0ZGRkhGSkZMRk5GUEZSRlUtRiM2JC1GIzYmLUYsNigtRiM2Ji1GLDYqLUkjbXNHRiQ2I1EndGVuc29yRictRkA2LVEiLEYnRjxGQy9GR0ZnbkZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJy1GWDYlUSJHRidGZW5GaG5GYHEtRiM2Ji1GLDYoLUYjNiYtRl1xNiNRKGNvbl9iYXNGJ0Y8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZgcS1GIzYlRjxGYnJGZXIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGPEY8RmJyRmVyRmpyRl1zRjxGPEZickZlckZgcS1GIzYmLUYjNiYtRiw2KC1GIzYmLUY5NiRRIjhGJ0Y8RjxGYnJGZXJGYHFGM0ZqckZdc0Y8RjxGYnJGZXJGPEZickZlckZqckZdc0Y8RjxGYnJGZXJGPEY8RmpvRmBxLUYvNiUtRiw2JS1GQDYtUSomdW1pbnVzMDtGJ0Y8RkNGRkZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGYnQtRiM2JC1GLDYmRjNGPy1GWDYlUSNlOUYnRmVuRmhuRjxGPEY8LUYsNiZGXHBGX3AtRiM2JC1GIzYmLUYsNihGaHBGYHEtRiM2Ji1GIzYmLUYsNigtRiM2Ji1GOTYkUSI5RidGPEY8RmJyRmVyRmBxLUYsNiVGXnRGM0Y8RmpyRl1zRjxGPEZickZlckY8RmJyRmVyRmpyRl1zRjxGPEZickZlckY8RjxGW3VGYHEtRi82JS1GLDYlRl50LUYjNiQtRiw2JkYzRj8tRlg2JVEjZTRGJ0ZlbkZobkY8RjxGPC1GLDYmRlxwRl9wLUYjNiQtRiM2Ji1GLDYoRmhwRmBxLUYjNiYtRiM2Ji1GLDYoLUYjNiYtRjk2JFEiNEYnRjxGPEZickZlckZgcUZedkZqckZdc0Y8RjxGYnJGZXJGPEZickZlckZqckZdc0Y8RjxGYnJGZXJGPEY8Rlt3RmBxLUYvNiUtRiw2JkYzRj8tRlg2JVEjZTVGJ0ZlbkZobkY8LUYsNiZGXHBGX3AtRiM2JC1GIzYmLUYsNihGaHBGYHEtRiM2Ji1GIzYmLUYsNigtRiM2Ji1GOTYkUSI1RidGPEY8RmJyRmVyRmBxRjNGanJGXXNGPEY8RmJyRmVyRjxGYnJGZXJGanJGXXNGPEY8RmJyRmVyRjxGPEZleEZgcS1GLzYlLUYsNiZGM0Y/LUZYNiVRI2U2RidGZW5GaG5GPC1GLDYmRlxwRl9wLUYjNiQtRiM2Ji1GLDYoRmhwRmBxLUYjNiYtRiM2Ji1GLDYoLUYjNiYtRjk2JFEiNkYnRjxGPEZickZlckZgcUYzRmpyRl1zRjxGPEZickZlckY8RmJyRmVyRmpyRl1zRjxGPEZickZlckY8RjxGX3pGYHEtRi82JS1GLDYlRl50LUYjNiQtRiw2JkYzRj8tRlg2JVEjZTdGJ0ZlbkZobkY8RjxGPC1GLDYmRlxwRl9wLUYjNiQtRiM2Ji1GLDYoRmhwRmBxLUYjNiYtRiM2Ji1GLDYoLUYjNiYtRjk2JFEiN0YnRjxGPEZickZlckZgcUZedkZqckZdc0Y8RjxGYnJGZXJGPEZickZlckZqckZdc0Y8RjxGYnJGZXJGPEY8Rl1cbEZqckZdc0Y8RjwvRmNyUSJbRicvRmZyUSJdRic=">NygtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJHR0YlNyQ3I1EoY29uX2Jhc0YlNyI3IzckNyMiIiksJEkkYTY4R0YlIyIlbzwiJHAkLUYkNiM3JEYoNyM3JDcjIiIqLCRGNCMhJW88RjctRiQ2IzckRig3IzckNyMiIiVGPy1GJDYjNyRGKDcjNyQ3IyIiJkYzLUYkNiM3JEYoNyM3JDcjIiInRjMtRiQ2IzckRig3IzckNyMiIihGPw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2222" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Case 2:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2259" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">nbrak2:=DGsimplify(subs(branch[2],subs(jacgroblinsol,genbrak2))):</Text-field>
</Input>
</Group>
<Group labelreference="L2255" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">ngiso2:=DGsimplify(subs(branch[2],subs(jacgroblinsol,gisoten2)));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJnR0YlNyQ3JFEoY29uX2Jhc0YlUShjb3ZfYmFzRiU3IjcoNyQ3JCIiI0YzISIiNyQ3JCIiJEY3ISIjNyQ3JCIiJUY7IiIiNyQ3JCIiJkY/Rjw3JDckIiInRkJGNDckNyQiIihGRUY0LUYkNiM3JEYoNyo3JDckRjxGPywkSSRhNDBHRiUjIiMpKiIkQiI3JDckRjNGPEY8NyQ3JEYzIiIqLCRGTSMhIzsiI1Q3JDckRjdGQiwkRk0jISRAIyIkUSg3JDckRkIiIilGPDckNyRGRUZVRjw3JDckRlxvRjtGNDckNyRGVUY/RjQtRiQ2IzckRig3JzckNyRGM0Y7LCRGTSNGXG9GUDckNyRGN0Y8RjM3JDckRjdGVSwkRk0jISNERlA3JDckRkJGPyEiJzckNyRGRUY7RkI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2263" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(cohom_algfromten(nbrak2,ngiso2),G));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+R0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2324" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">LD:=LeviDecomposition();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ3KC1JJF9ER0c2IjYjNyQ3JVEndmVjdG9yRiZJIkdHRiY3IjckNyQ3IyIiIkYwNyQ3IyIiKiwkKiRJJGE0MEdGJiEiIiMiJHAkIiRbIi1GJTYjNyRGKTckNyQ3IyIiI0YwNyQ3IyIiKCwkRjUjRjkiIiUtRiU2IzckRik3IzckNyMiIiRGMC1GJTYjNyRGKTcjNyQ3I0ZHRjAtRiU2IzckRik3IzckNyMiIidGMC1GJTYjNyRGKTcjNyQ3IyIiKUYwNyUtRiU2IzckRik3JEYuNyRGMiwkRjUjISRCIiIjKSotRiU2IzckRik3JEY/NyRGQywkRjUjRmVvIiRZIi1GJTYjNyRGKTcjNyQ3IyIiJkYw</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2231" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">LieBracket(LD[2][1],LD[1][5]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiUtSSVtcm93R0YkNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1JKG1mZW5jZWRHRiQ2JC1GLDYmLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRJDIyMUYnRjItRlI2JFEkMjk0RidGMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGNy1GLzYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCL0ZFUSYwLjBlbUYnL0ZIRmBvLUkjbWlHRiQ2JVEjZTZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRidGMkYyRjItRiw2Ji1GY282JVEkX0RHRidGZm9GaW8tRi82LVEwJkFwcGx5RnVuY3Rpb247RidGMkY1RjhGOkY8Rj5GQEZCRl9vRmFvLUZKNiQtRko2Ji1GLDYoLUZKNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUYvNi1RIixGJ0YyRjUvRjlGaG9GOkY8Rj5GQEZCRl9vL0ZIUSwwLjMzMzMzMzNlbUYnLUZjbzYlUSJHRidGZm9GaW9GYXEtRko2JUYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGN0YyRjJGXHJGX3JGYXEtRko2Ji1GSjYmLUYsNigtRko2Ji1GUjYkUSI2RidGMkYyRlxyRl9yRmFxLUYsNiVGLkZORjJGYnJGZXJGMkYyRlxyRl9yRjJGXHJGX3JGYnJGZXJGMkYyRlxyRl9yRjJGMkZbcA==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiR0dGJDciNyM3JDcjIiInIyEkQCMiJCVI</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2322" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(LD[1],A));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+QUc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2326" drawlabel="true">
<Input>
<Text-field prompt="A &gt; " style="Maple Input" layout="Normal">MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJIkFHRiQ3JCIiJz1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3KTckNyUiIiIiIiNGNCMhJEAjIiN1NyQ3JSIiJCIiJUY0LCRJJGE0MEdGJCMiIikiJEIiNyQ3JSIiJkYrRjQsJCokRj1GNCMhJCUpKSImKFFYNyQ3JUYzRjpGOiNGNiIkWyI3JDclRjNGO0Y7Rks3JDclRjNGQ0ZDRks3JDclRjNGK0YrRks=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2253" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2451" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">ChangeFrame(G);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJBRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2271" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Jten:=evalDG(add(e||(2*i) &amp;t theta||(2*i+1) -  e||(2*i+1) &amp;t theta||(2*i),i=2..4)):Pf:=(x,i)-&gt;ContractIndices(mproj_ten,convert(x,DGtensor),[[2,i]]):NJ:=Pf(Pf(Pm(TensorBrackets(Jten,Jten,&quot;Frolicher-Nijenhuis&quot;),1),2),3):</Text-field>
</Input>
</Group>
<Group labelreference="L2261" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGImageSpace(x-&gt;ContractIndices(x,NJ,[[1,1],[2,2]]),GenerateTensors([DGinfo(G,&quot;FrameBaseVectors&quot;),DGinfo(G,&quot;FrameBaseVectors&quot;)]));nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NygtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJHR0YlNyQ3I1EoY29uX2Jhc0YlNyI3IzckNyMiIiosJEkkYTQwR0YlIyElbzwiJHAkLUYkNiM3JEYoNyM3JDcjIiIpRjMtRiQ2IzckRig3IzckNyMiIiYsJEY0IyIlbzxGNy1GJDYjNyRGKDcjNyQ3IyIiJUZGLUYkNiM3JEYoNyM3JDcjIiIoRjMtRiQ2IzckRig3IzckNyMiIidGMw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2220" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Case 3:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2218" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">unassign('b');</Text-field>
</Input>
</Group>
<Group labelreference="L2185" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">nbrak2:=DGsimplify(subs(Branch[3],subs(jacgroblinsol,genbrak2))):</Text-field>
</Input>
</Group>
<Group labelreference="L2301" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">ngiso2:=DGsimplify(subs(Branch[3],subs(jacgroblinsol,gisoten2)));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJnR0YlNyQ3JFEoY29uX2Jhc0YlUShjb3ZfYmFzRiU3IjcoNyQ3JCIiI0YzISIiNyQ3JCIiJEY3ISIjNyQ3JCIiJUY7IiIiNyQ3JCIiJkY/Rjw3JDckIiInRkJGNDckNyQiIihGRUY0LUYkNiM3JEYoNy03JDckRjxGOywkSSRhNjhHRiUjISRaIiIjdDckNyRGPEY/LCQqJkkiYkdGJUY8Rk1GPCIjXDckNyRGM0Y8Rjw3JDckRjMiIiksJEZNIyIjc0ZQNyQ3JEYzIiIqLCRGVCEjQzckNyRGN0ZCLCRGVCMhJEAjIiM3NyQ3JEY3RkUsJEZNI0ZibyIkI0g3JDckRkJGZW5GPDckNyRGRUZbb0Y8NyQ3JEZlbkY7RjQ3JDckRltvRj9GNC1GJDYjNyRGKDcpNyQ3JEYzRjssJEZURjs3JDckRjNGPywkRk0jRmNvRlA3JDckRjdGPEYzNyQ3JEY3RmVuLCRGTSMiI3YiJFkiNyQ3JEY3RltvLCRGVCMhI0RGMzckNyRGQkY/ISInNyQ3JEZFRjtGQg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2277" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(cohom_algfromten(nbrak2,ngiso2),G));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+R0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2293" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Query({b},&quot;Jacobi&quot;)[2]:Groebner[Basis](%,'asrtgaa');solve(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNiYtRiw2KC1JI21uR0YkNiRRJzIxODQ4OUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y2LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSRhNjhGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRictRjM2JFEiMkYnRjYvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRlI2JS1GVTYlUSJiRidGWEZlbkZnbkZqbkY2LUY6Ni1RKCZtaW51cztGJ0Y2Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZm8tRiw2Ji1GMzYkUSQ1MTVGJ0Y2RjlGUUY2RjYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GNkY2LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyMsJiomSSRhNjhHNiIiIiNJImJHNiIiIiMiJypbPSMqJEkkYTY4RzYiIiIjISQ6Jg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2KC1JI21pR0YkNiVRJGE2OEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUy1JI21uR0YkNiRRIjBGJ0ZALyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZERkAtRj02LVEiLEYnRkBGQi9GRkY4RkdGSUZLRk1GTy9GUlEmMC4wZW1GJy9GVVEsMC4zMzMzMzMzZW1GJy1GIzYoLUYzNiVRImJGJ0Y2RjlGPEZjb0ZaRmduRkBGWkZnbkZARkAvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmluLUYsNiYtRiM2KC1GIzYoRjJGPEYyRlpGZ25GQEZpbi1GIzYoRmNvRjwtRiM2KC1JJm1mcmFjR0YkNigtRlc2JFEiMUYnRkAtRlc2JFElMjk5M0YnRkAvJS5saW5ldGhpY2tuZXNzR0ZbcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZjcS8lKWJldmVsbGVkR0ZELUY9Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZARkJGRUZHRklGS0ZNRk9GXW8vRlVGXm8tRiM2JC1JJm1zcXJ0R0YkNiMtRlc2JFEmMjExMTVGJ0ZARkBGWkZnbkZARlpGZ25GQEZaRmduRkBGQEZmb0Zpb0Zpbi1GLDYmLUYjNihGYHBGaW4tRiM2KEZjb0Y8LUYjNictRj02LVEqJnVtaW51czA7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmBzRmRwRlpGZ25GQEZaRmduRkBGWkZnbkZARkBGZm9GaW9GWkZnbkZA">NiU8JC9JJGE2OEc2IiIiIS9JImJHRiZGKTwkL0YlRiUvRiksJCokIiY6NiMjIiIiIiIjI0YxIiUkKkg8JEYrL0YpLCRGLiMhIiJGNA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2452" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">b:=(1/2993)*sqrt(21115);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GVTYkUSUyOTkzRidGOS8lLmxpbmV0aGlja25lc3NHRlcvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaW4vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUYjNiQtSSZtc3FydEdGJDYjLUZVNiRRJjIxMTE1RidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGXHBGX3BGOQ==">LCQqJCImOjYjIyIiIiIiIyNGJiIlJCpI</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2342" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">LD:=LeviDecomposition();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ3KC1JJF9ER0c2IjYjNyQ3JVEndmVjdG9yRiZJIkdHRiY3IjckNyQ3IyIiIkYwNyQ3IyIiKiwkKiYiJjo2IyNGMCIiI0kkYTY4R0YmISIiIyIkPiMiJjUiUS1GJTYjNyRGKTckNyQ3I0Y4RjA3JDcjIiIoLCRGNSNGPCIlSTUtRiU2IzckRik3IzckNyMiIiRGMC1GJTYjNyRGKTckNyQ3IyIiJUYwNyQ3IyIiJiwkKiRGNkY3I0ZQIiQ6Ji1GJTYjNyRGKTckNyQ3IyIiJ0YwNyRGRUZlbi1GJTYjNyRGKTckNyQ3IyIiKUYwNyRGMkZlbjclLUYlNiM3JEYpNyVGLjckRmZvLCQqJEY5RjojIiV6KikiJjtMJTckRjIsJEY1IyEjdEZjcC1GJTYjNyRGKTclRkI3JEZebywkRmBwIyIkQiIiJCUpKTckRkUsJEY1I0Y6RmBxLUYlNiM3JEYpNyRGVTckRlksJEZmbiNGOkZfcQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2229" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">LieBracket(LD[2][1],LD[1][5]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiUtSSVtcm93R0YkNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1JKG1mZW5jZWRHRiQ2JC1GLDYmLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRJDIyMUYnRjItRlI2JFEkMjk0RidGMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGNy1GLzYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCL0ZFUSYwLjBlbUYnL0ZIRmBvLUkjbWlHRiQ2JVEjZTZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRidGMkYyLUYvNi1RKCZtaW51cztGJ0YyRjVGOEY6RjxGPkZARkJGREZHLUZKNiQtRiw2Ji1GTzYoLUYsNiZGUUZcby1JJm1zcXJ0R0YkNiMtRlI2JFEmMjExMTVGJ0YyRjItRlI2JFEmNTA0NzBGJ0YyRlhGZW5GaG5Gam5GXG8tRmNvNiVRI2U3RidGZm9GaW9GMkYyRjItRiw2Ji1GY282JVEkX0RHRidGZm9GaW8tRi82LVEwJkFwcGx5RnVuY3Rpb247RidGMkY1RjhGOkY8Rj5GQEZCRl9vRmFvLUZKNiQtRko2Ji1GLDYoLUZKNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUYvNi1RIixGJ0YyRjUvRjlGaG9GOkY8Rj5GQEZCRl9vL0ZIUSwwLjMzMzMzMzNlbUYnLUZjbzYlUSJHRidGZm9GaW9GaHItRko2JUYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGN0YyRjJGY3NGZnNGaHItRko2Ji1GLDYoLUZKNiYtRiw2KC1GSjYmLUZSNiRRIjZGJ0YyRjJGY3NGZnNGaHItRiw2JUYuRk5GMkZpc0ZcdEYyRjJGY3NGZnNGaHItRko2Ji1GLDYoLUZKNiYtRlI2JFEiN0YnRjJGMkZjc0Zmc0Zoci1GLDYlRi5GYnBGMkZpc0ZcdEYyRjJGY3NGZnNGaXNGXHRGMkYyRmNzRmZzRmlzRlx0RjJGMkZjc0Zmc0YyRjJGYnE=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiR0dGJDciNyQ3JDcjIiInIyEkQCMiJCVINyQ3IyIiKCwkKiQiJjo2IyMiIiIiIiMjRjAiJnEvJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2339" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(LD[1],A));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+QUc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2276" drawlabel="true">
<Input>
<Text-field prompt="A &gt; " style="Maple Input" layout="Normal">MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJIkFHRiQ3JCIiJz1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3LzckNyUiIiIiIiNGNCMiJjxxIiImP2koNyQ3JUYzIiImRjQsJEkkYTY4R0YkIyInWUlIIig6NVIiNyQ3JUY0RitGNCwkRjwjISdZSUgiJiZmUDckNyUiIiQiIiVGNCwkKiYiJjo2IyNGM0Y0RjxGMyMiJU9OIigmUlQ6NyQ3JUY6RitGNCwkKiRGPEY0IyEqdzxxcyIiKjBiY1AkNyQ3JUYzRkhGSCMhJEAjIiRbIjckNyVGM0ZJRklGWjckNyVGM0Y0RjosJCokRjwhIiIjISZQcCMiJUk1NyQ3JUYzRjpGOiMhJ0ojeiIiJjUiUTckNyVGNEYrRjojIidaWUMiJWc/NyQ3JUZIRklGOiwkKiRGTEZNIyEjPSIkOiY3JDclRjpGK0Y6LCRGPCNGPkZFNyQ3JUYzRitGK0Za</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2341" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData([e1,evalDG((3536*sqrt(21115)*a68*(1/1541395))*e2-(18*sqrt(21115)*(1/515))*e5),e3,e4,e5,e6],A));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+QUc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2272" drawlabel="true">
<Input>
<Text-field prompt="A &gt; " style="Maple Input" layout="Normal">MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJIkFHRiQ3JCIiJz1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3KjckNyUiIiIiIiNGNCMhJEAjIiN1NyQ3JUYzIiImRjQsJCokIiY6NiMjRjNGNCMiJGonIidTQzo3JDclIiIkIiIlRjRGMzckNyVGOkYrRjQsJComRj1GPkkkYTY4R0YkRjMjISZUKVsiKCY9Q1k3JDclRjNGREZEI0Y2IiRbIjckNyVGM0ZFRkVGUDckNyVGM0Y6RjpGUDckNyVGM0YrRitGUA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2274" drawlabel="true">
<Input>
<Text-field prompt="A &gt; " style="Maple Input" layout="Normal">LieBracket(e1,evalDG(e5+k*e2));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiUtSSVtcm93R0YkNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1JKG1mZW5jZWRHRiQ2JC1GLDYmLUZKNiQtRiw2J0YuLUkmbWZyYWNHRiQ2KC1GLDYmLUkjbW5HRiQ2JFEkNjYzRidGMi1GLzYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCL0ZFUSYwLjBlbUYnL0ZIRmluLUkmbXNxcnRHRiQ2Iy1GWDYkUSYyMTExNUYnRjJGMi1GWDYkUScxNTI0NDBGJ0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpby8lKWJldmVsbGVkR0Y3LUYvNi1RJyZwbHVzO0YnRjJGNUY4RjpGPEY+RkBGQkZERkctRlM2KC1GLDYmLUZYNiRRJDIyMUYnRjJGZW4tSSNtaUdGJDYlUSJrRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnRjItRlg2JFEjNzRGJ0YyRmRvRmdvRmpvRlxwRjJGMkZlbi1GaXA2JVEjZTJGJ0ZccUZfcUYyRjItRi82LVEoJm1pbnVzO0YnRjJGNUY4RjpGPEY+RkBGQkZERkctRko2JC1GLDYmLUZTNihGZXAtRlg2JFEkMTQ4RidGMkZkb0Znb0Zqb0ZccEZlbi1GaXA2JVEjZTVGJ0ZccUZfcUYyRjJGMi1GLDYmLUZpcDYlUSRfREdGJ0ZccUZfcS1GLzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YyRjVGOEY6RjxGPkZARkJGaG5Gam4tRko2JC1GSjYmLUYsNigtRko2Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRictRi82LVEiLEYnRjJGNS9GOUZecUY6RjxGPkZARkJGaG4vRkhRLDAuMzMzMzMzM2VtRictRmlwNiVRIkFGJ0ZccUZfcUZcdC1GSjYlRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y3RjJGMkZndEZqdEZcdC1GSjYmLUYsNigtRko2Ji1GLDYoLUZKNiYtRlg2JFEiMkYnRjJGMkZndEZqdEZcdC1GLDYmRlJGZ3FGYXBGMkZddUZgdUYyRjJGZ3RGanRGXHQtRko2Ji1GLDYoLUZKNiYtRlg2JFEiNUYnRjJGMkZndEZqdEZcdC1GLDYlRi5GXnJGMkZddUZgdUYyRjJGZ3RGanRGXXVGYHVGMkYyRmd0Rmp0Rl11RmB1RjJGMkZndEZqdEYyRjJGZnI=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiQUdGJDciNyQ3JDcjIiIjLCYqJCImOjYjIyIiIkYuIyIkaiciJ1NDOkkia0dGJCMhJEAjIiN1NyQ3IyIiJiNGOSIkWyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2280" drawlabel="true">
<Input>
<Text-field prompt="A &gt; " style="Maple Input" layout="Normal">solve(221*k*(1/74)-663*sqrt(21115)*(1/152440),k);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFElMjA2MEYnRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRj0vJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlctRiM2JC1JJm1zcXJ0R0YkNiMtRi82JFEmMjExMTVGJ0YyRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGMg==">LCQqJCImOjYjIyIiIiIiIyMiIiQiJWc/</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2453" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">ChangeFrame(G);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJHRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2285" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Jten:=evalDG(add(e||(2*i) &amp;t theta||(2*i+1) -  e||(2*i+1) &amp;t theta||(2*i),i=2..4)):Pf:=(x,i)-&gt;ContractIndices(mproj_ten,convert(x,DGtensor),[[2,i]]):NJ:=Pf(Pf(Pm(TensorBrackets(Jten,Jten,&quot;Frolicher-Nijenhuis&quot;),1),2),3):</Text-field>
</Input>
</Group>
<Group labelreference="L2286" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGImageSpace(x-&gt;ContractIndices(x,NJ,[[1,1],[2,2]]),GenerateTensors([DGinfo(G,&quot;FrameBaseVectors&quot;),DGinfo(G,&quot;FrameBaseVectors&quot;)]));nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NygtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJHR0YlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIiksJEkkYTY4R0YlIyIldzYiI3Q3JDcjIiIqLCQqJiImOjYjIyIiIiIiI0Y0Rj8jIiQjZiIleiopLUYkNiM3JEYoNyQ3JEYxRjs3JEY5LCRGNCMhJXc2RjctRiQ2IzckRig3JDckNyMiIiVGSjckNyMiIiYsJEY8IyEkI2ZGQy1GJDYjNyRGKDckNyRGUkZXNyRGVUYzLUYkNiM3JEYoNyQ3JDcjIiInRjM3JDcjIiIoRjstRiQ2IzckRig3JDckRl9vRjs3JEZib0ZK</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2265" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Case 4:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2264" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">unassign('b');</Text-field>
</Input>
</Group>
<Group labelreference="L2284" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">nbrak2:=DGsimplify(subs(Branch[4],subs(jacgroblinsol,genbrak2))):</Text-field>
</Input>
</Group>
<Group labelreference="L2287" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">ngiso2:=DGsimplify(subs(Branch[4],subs(jacgroblinsol,gisoten2)));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJnR0YlNyQ3JFEoY29uX2Jhc0YlUShjb3ZfYmFzRiU3IjcoNyQ3JCIiI0YzISIiNyQ3JCIiJEY3ISIjNyQ3JCIiJUY7IiIiNyQ3JCIiJkY/Rjw3JDckIiInRkJGNDckNyQiIihGRUY0LUYkNiM3JEYoNy03JDckRjxGOywkKiZJImJHRiVGPEkkYTQwR0YlRjwiI1w3JDckRjxGPywkRk8jISRaIiIjdDckNyRGM0Y8Rjw3JDckRjMiIiksJEZNISNDNyQ3JEYzIiIqLCRGTyMiI3NGVjckNyRGN0ZCLCRGTyMiJEAjIiQjSDckNyRGN0ZFLCRGTSNGYm8iIzc3JDckRkJGZW5GPDckNyRGRUZqbkY8NyQ3JEZlbkY7RjQ3JDckRmpuRj9GNC1GJDYjNyRGKDcpNyQ3JEYzRjssJEZPIyEjN0ZWNyQ3JEYzRj8sJEZNISIlNyQ3JEY3RjxGMzckNyRGN0ZlbiwkRk0jISNERjM3JDckRjdGam4sJEZPIyIjdiIkWSI3JDckRkJGPyEiJzckNyRGRUY7RkI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2311" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(cohom_algfromten(nbrak2,ngiso2),G));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+R0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2308" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Query({b},&quot;Jacobi&quot;)[2]:Groebner[Basis](%,'asrtgaa');solve(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNiYtRiw2KC1JI21uR0YkNiRRJzIxODQ4OUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y2LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSRhNDBGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRictRjM2JFEiMkYnRjYvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRlI2JS1GVTYlUSJiRidGWEZlbkZnbkZqbkY2LUY6Ni1RKCZtaW51cztGJ0Y2Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZm8tRiw2Ji1GMzYkUSQ1MTVGJ0Y2RjlGUUY2RjYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GNkY2LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyMsJiomSSRhNDBHNiIiIiNJImJHNiIiIiMiJypbPSMqJEkkYTQwRzYiIiIjISQ6Jg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2KC1JI21pR0YkNiVRJGE0MEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUy1JI21uR0YkNiRRIjBGJ0ZALyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZERkAtRj02LVEiLEYnRkBGQi9GRkY4RkdGSUZLRk1GTy9GUlEmMC4wZW1GJy9GVVEsMC4zMzMzMzMzZW1GJy1GIzYoLUYzNiVRImJGJ0Y2RjlGPEZjb0ZaRmduRkBGWkZnbkZARkAvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmluLUYsNiYtRiM2KC1GIzYoRjJGPEYyRlpGZ25GQEZpbi1GIzYoRmNvRjwtRiM2KC1JJm1mcmFjR0YkNigtRlc2JFEiMUYnRkAtRlc2JFElMjk5M0YnRkAvJS5saW5ldGhpY2tuZXNzR0ZbcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZjcS8lKWJldmVsbGVkR0ZELUY9Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZARkJGRUZHRklGS0ZNRk9GXW8vRlVGXm8tRiM2JC1JJm1zcXJ0R0YkNiMtRlc2JFEmMjExMTVGJ0ZARkBGWkZnbkZARlpGZ25GQEZaRmduRkBGQEZmb0Zpb0Zpbi1GLDYmLUYjNihGYHBGaW4tRiM2KEZjb0Y8LUYjNictRj02LVEqJnVtaW51czA7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmBzRmRwRlpGZ25GQEZaRmduRkBGWkZnbkZARkBGZm9GaW9GWkZnbkZA">NiU8JC9JJGE0MEc2IiIiIS9JImJHRiZGKTwkL0YlRiUvRiksJCokIiY6NiMjIiIiIiIjI0YxIiUkKkg8JEYrL0YpLCRGLiMhIiJGNA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2455" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">b:=(1/2993)*sqrt(21115);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GVTYkUSUyOTkzRidGOS8lLmxpbmV0aGlja25lc3NHRlcvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaW4vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUYjNiQtSSZtc3FydEdGJDYjLUZVNiRRJjIxMTE1RidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGXHBGX3BGOQ==">LCQqJCImOjYjIyIiIiIiIyNGJiIlJCpI</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2454" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">ChangeFrame(G);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJHRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2290" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">LD:=LeviDecomposition();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ3KC1JJF9ER0c2IjYjNyQ3JVEndmVjdG9yRiZJIkdHRiY3IjckNyQ3IyIiIkYwNyQ3IyIiKiwkKiRJJGE0MEdGJiEiIiMhI3QiI3UtRiU2IzckRik3JDckNyMiIiNGMDckNyMiIigsJEY1I0Y5RkEtRiU2IzckRik3IzckNyMiIiRGMC1GJTYjNyRGKTckNyQ3IyIiJUYwNyQ3IyIiJiwkKiQiJjo2IyNGMEZBI0YwIiRCIi1GJTYjNyRGKTckNyQ3IyIiJ0YwNyRGQ0ZYLUYlNiM3JEYpNyQ3JDcjIiIpRjA3JEYyRlg3JS1GJTYjNyRGKTckRi43JEYyLCRGNSMiI3QiJFoiLUYlNiM3JEYpNyVGPzckRl1vLCQqJkY2RjdGWkZlbiMhJW1JIidAeiIpNyRGQywkRjUjIihXJjNtIihaYXMmLUYlNiM3JEYpNyRGUjckRlYsJEZZIyIjKSpGWg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2233" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">LieBracket(LD[2][1],LD[1][5]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiUtSSVtcm93R0YkNigtRiw2Ji1JJm1mcmFjR0YkNigtRiw2KC1JI21uR0YkNiRRJzE5NTM2NEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y5LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlEtSSZtc3FydEdGJDYjLUY2NiRRJjIxMTE1RidGOUY8LUkjbWlHRiQ2JVEkYTQwRicvJSdpdGFsaWNHUSV0cnVlRicvRjpRJ2l0YWxpY0YnRjktRjY2JFEqMTYyMzQ5Mjk5RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZW8vJSliZXZlbGxlZEdGQkY8LUZlbjYlUSNlMkYnRmhuRltvRjktRj02LVEnJnBsdXM7RidGOUZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRmFwLUYsNiYtRjE2KC1GNjYkUSQ4ODRGJ0Y5LUY2NiRRJDM2OUYnRjlGYG9GY29GZm9GaG9GPC1GZW42JVEjZTZGJ0ZobkZbb0Y5LUY9Ni1RKCZtaW51cztGJ0Y5RkBGQ0ZFRkdGSUZLRk1GYHBGYnAtSShtZmVuY2VkR0YkNiQtRiw2Ji1GMTYoLUYsNiYtRjY2JFEkNDQyRidGOUY8RlRGOS1GNjYkUSYxODA4MUYnRjlGYG9GY29GZm9GaG9GPC1GZW42JVEjZTdGJ0ZobkZbb0Y5RjlGOS1GLDYmLUZlbjYlUSRfREdGJ0ZobkZbby1GPTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RkBGQ0ZFRkdGSUZLRk1GT0ZSLUZkcTYkLUZkcTYmLUYsNigtRmRxNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY9Ni1RIixGJ0Y5RkAvRkRGam5GRUZHRklGS0ZNRk8vRlNRLDAuMzMzMzMzM2VtRictRmVuNiVRIkdGJ0ZobkZbb0ZbdC1GZHE2JUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY5RjlGZnRGaXRGW3QtRmRxNiYtRiw2Ki1GZHE2Ji1GLDYoLUZkcTYmLUY2NiRRIjJGJ0Y5RjlGZnRGaXRGW3RGMEZcdUZfdUY5RjlGZnRGaXRGW3QtRmRxNiYtRiw2KC1GZHE2Ji1GNjYkUSI2RidGOUY5RmZ0Rml0Rlt0RmVwRlx1Rl91RjlGOUZmdEZpdEZbdC1GZHE2Ji1GLDYoLUZkcTYmLUY2NiRRIjdGJ0Y5RjlGZnRGaXRGW3QtRiw2JS1GPTYtUSomdW1pbnVzMDtGJ0Y5RkBGQ0ZFRkdGSUZLRk1GYHBGYnBGaHFGOUZcdUZfdUY5RjlGZnRGaXRGXHVGX3VGOUY5RmZ0Rml0Rlx1Rl91RjlGOUZmdEZpdEY5RjlGZXI=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiR0dGJDciNyU3JDcjIiIjLCQqJiImOjYjIyIiIkYuSSRhNDBHRiRGMyMiJ2tgPiIqKkhcQjs3JDcjIiInIyIkJSkpIiRwJDckNyMiIigsJCokRjFGMiMhJFUlIiYiMz0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2282" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(LD[1],A));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+QUc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2292" drawlabel="true">
<Input>
<Text-field prompt="A &gt; " style="Maple Input" layout="Normal">MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJIkFHRiQ3JCIiJz1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3LzckNyUiIiIiIiNGNCMiJlwlZiImLyM9NyQ3JUYzIiImRjQsJComIiY6NiMjRjNGNEkkYTQwR0YkRjMjISYjbygqIilITSczJTckNyVGNEYrRjQsJEY8IyImI28oKiIoPFc1IjckNyUiIiQiIiVGNCwkRj8jISVPTiIleiopNyQ3JUY6RitGNCwkKiRGP0Y0IyEqdzxxcyIiKkJ0Jz1DNyQ3JUYzRktGSyMhJEAjIiRbIjckNyVGM0ZMRkxGWjckNyVGM0Y0RjosJComRj8hIiJGPUY+IyIleE4iJW9nNyQ3JUYzRjpGOiMhJipccSIlLSIqNyQ3JUY0RitGOiMiJzpRNiIkI1w3JDclRktGTEY6LCQqJEY9Rj4jISIjIiNUNyQ3JUY6RitGOiwkRjwjRkFGSDckNyVGM0YrRitGWg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2283" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2456" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">ChangeFrame(G);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJHRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2305" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Jten:=evalDG(add(e||(2*i) &amp;t theta||(2*i+1) -  e||(2*i+1) &amp;t theta||(2*i),i=2..4)):Pf:=(x,i)-&gt;ContractIndices(mproj_ten,convert(x,DGtensor),[[2,i]]):NJ:=Pf(Pf(Pm(TensorBrackets(Jten,Jten,&quot;Frolicher-Nijenhuis&quot;),1),2),3):</Text-field>
</Input>
</Group>
<Group labelreference="L2306" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGImageSpace(x-&gt;ContractIndices(x,NJ,[[1,1],[2,2]]),GenerateTensors([DGinfo(G,&quot;FrameBaseVectors&quot;),DGinfo(G,&quot;FrameBaseVectors&quot;)]));nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NygtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJHR0YlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIiksJComIiY6NiMjIiIiIiIjSSRhNDBHRiVGNyMhJCNmIiV6Kik3JDcjIiIqLCRGOSMhJXc2IiN0LUYkNiM3JEYoNyQ3JEYxRkA3JEY+LCRGNCMiJCNmRjwtRiQ2IzckRig3JDckNyMiIiVGSjckNyMiIiYsJEY5IyIldzZGQy1GJDYjNyRGKDckNyRGUkZXNyRGVUYzLUYkNiM3JEYoNyQ3JDcjIiInRjM3JDcjIiIoRkAtRiQ2IzckRig3JDckRl9vRkA3JEZib0ZK</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2314" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">It is easy to see that the first four families are isomorphic, and they admit almost complex structures with non-degenerate Nijenhuis tensors. Their visible differences come from the embedding of the isotropy algebra. Case 5:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2196" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">unassign('b');</Text-field>
</Input>
</Group>
<Group labelreference="L2304" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">nbrak2:=DGsimplify(subs(Branch[5],subs(jacgroblinsol,genbrak2))):</Text-field>
</Input>
</Group>
<Group labelreference="L2302" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">ngiso2:=DGsimplify(subs(Branch[5],subs(jacgroblinsol,gisoten2))):</Text-field>
</Input>
</Group>
<Group labelreference="L2318" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(cohom_algfromten(nbrak2,ngiso2),G));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+R0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2319" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">Query({b},&quot;Jacobi&quot;)[2]:solve(%,b);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSNtaUdGJDYlUSJiRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUYsNigtRjE2JVEnUm9vdE9mRidGNEY3LUY7Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0Znbi1GIzYkLUYsNiYtRiw2LC1GLDYmLUkjbW5HRiQ2JFEoMTk2NjQwMUYnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTUZmbkZobi1JJW1zdXBHRiQ2JS1GMTYlUSNfWkYnRjRGNy1GYm82JFEiM0YnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRj4tRjs2LVEiK0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0ZocC1GLDYoLUZibzYkUSkxNTQ0OTkzOUYnRj5GZW8tRmlvNiVGW3AtRmJvNiRRIjJGJ0Y+RmFwRmVvLUYxNiVRJGE2OEYnRjRGN0Y+RmRwLUYsNiYtRiM2JC1GLDYnLUY7Ni1RKiZ1bWludXMwO0YnRj5GQEZDRkVGR0ZJRktGTUZncEZpcC1GLDYmLUZibzYkUSkyNTE1MzExNUYnRj5GZW8tRmlvNiUtRjE2JVEkYTQwRidGNEY3RmFxRmFwRj5GZHAtRiw2Ji1GYm82JFEpMjg3NjE0MzJGJ0Y+RmVvLUZpbzYlRmRxRmFxRmFwRj5GPkY+RmVvRltwRj4tRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZncEZpcC1GLDYoLUZibzYkUSk0Njc0MDgzN0YnRj5GZW9GZXJGZW9GZHFGPkZhcy1GLDYmLUZibzYkUSg2MzA5ODI4RidGPkZlby1GaW82JUZkcUZecEZhcEY+Rj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+RmB0RmN0Rj5GYHRGY3RGPkZgdEZjdEY+Rj4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCMvSSJiRzYiLUknUm9vdE9mRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMsLCokSSNfWkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IiIiJCIoLGsnPiomSSNfWkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IiIiI0kkYTY4RzYiIiIiIilSKlxhIiomLCYqJEkkYTQwRzYiIiIjISk6SjpEKiRJJGE2OEc2IiIiIyIpSzl3RyIiIkkjX1pHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiIiIiIiIiIqJkkkYTQwRzYiIiIjSSRhNjhHNiIiIiIhKVAzdVkqJEkkYTY4RzYiIiIkIShHKTRq</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2216" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">b:=RootOf(1966401*_Z^3+15449939*_Z^2*a68+(-25153115*a40^2+28761432*a68^2)*_Z-46740837*a40^2*a68-6309828*a68^3);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1GLDYlUSdSb290T2ZGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlgtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYsLUYjNiYtSSNtbkdGJDYkUSgxOTY2NDAxRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRldGWS1JJW1zdXBHRiQ2JS1GLDYlUSNfWkYnRi9GMi1GXm82JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkcC1GIzYoLUZebzYkUSkxNTQ0OTkzOUYnRjlGYW8tRmVvNiVGZ28tRl5vNiRRIjJGJ0Y5Rl1wRmFvLUYsNiVRJGE2OEYnRi9GMkY5RmBwLUYjNiYtRmVuNiQtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGY3BGZXAtRiM2Ji1GXm82JFEpMjUxNTMxMTVGJ0Y5RmFvLUZlbzYlLUYsNiVRJGE0MEYnRi9GMkZdcUZdcEY5RmBwLUYjNiYtRl5vNiRRKTI4NzYxNDMyRidGOUZhby1GZW82JUZgcUZdcUZdcEY5RjlGOUZhb0Znb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGY3BGZXAtRiM2KC1GXm82JFEpNDY3NDA4MzdGJ0Y5RmFvRmFyRmFvRmBxRjlGXXMtRiM2Ji1GXm82JFEoNjMwOTgyOEYnRjlGYW8tRmVvNiVGYHFGam9GXXBGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUZcdEZfdEY5Rlx0Rl90Rjk=">LUknUm9vdE9mRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMsLCokSSNfWkdGJCIiJCIoLGsnPiomRisiIiNJJGE2OEdGJyIiIiIpUipcYSIqJiwmKiRJJGE0MEdGJ0YvISk6SjpEKiRGMEYvIilLOXdHRjFGK0YxRjEqJkY2Ri9GMEYxISlQM3VZKiRGMEYsIShHKTRq</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2217" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">DS:=Series(&quot;Derived&quot;):map(x-&gt;nops(x),%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyUiIioiIilGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2215" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">rad:=Radical():nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2433" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We omit the full computation of branch 5 for now.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2008" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" size="14" layout="Normal"><Font size="14">Section 4: all solutions are equivalent.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2376" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">data:=[[q1,q2]=2*q2,seq([q1,q||i]=q||i,i=3..6),[q3,q4]=q2,[q5,q6]=q2],[seq(q||i,i=1..6)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZGF0YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JKG1mZW5jZWRHRiQ2Ji1GIzYyLUYjNigtRlI2Ji1GIzYoLUYsNiVRI3ExRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjcTJGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl1vL0ZORl5vRmFvRjlGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZmbkZpbi1GLDYlUSNxM0YnRi9GMkZkb0Znb0Y5RjlGaW9GXHBGX3BGYnFGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZmbkZpbi1GLDYlUSNxNEYnRi9GMkZkb0Znb0Y5RjlGaW9GXHBGX3BGW3JGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZmbkZpbi1GLDYlUSNxNUYnRi9GMkZkb0Znb0Y5RjlGaW9GXHBGX3BGZHJGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZmbkZpbi1GLDYlUSNxNkYnRi9GMkZkb0Znb0Y5RjlGaW9GXHBGX3BGXXNGZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZicUZpbkZbckZkb0Znb0Y5RjlGaW9GXHBGX3BGYW9GZG9GZ29GOUZpbi1GIzYoLUZSNiYtRiM2KEZkckZpbkZdc0Zkb0Znb0Y5RjlGaW9GXHBGX3BGYW9GZG9GZ29GOUZkb0Znb0Y5RjlGaW9GXHBGaW4tRlI2Ji1GIzYwRmZuRmluRmFvRmluRmJxRmluRltyRmluRmRyRmluRl1zRmRvRmdvRjlGOUZpb0ZccEZkb0Znb0Y5RmRvRmdvRjk=">NiQ3KS83JEkjcTFHNiJJI3EyR0YnLCRGKCIiIy83JEYmSSNxM0dGJ0YtLzckRiZJI3E0R0YnRjAvNyRGJkkjcTVHRidGMy83JEYmSSNxNkdGJ0Y2LzckRi1GMEYoLzckRjNGNkYoNyhGJkYoRi1GMEYzRjY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2434" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We start with the normal form of the radical from our solutions.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2418" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">SData:=LieAlgebraData(data,S);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmU0RhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjItRiM2KC1GUDYmLUYjNigtRiw2JVEjZTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNlMkYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGW28vRk5GXG9GX29GOUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRlpGZ24tRiw2JVEjZTNGJ0YvRjJGYm9GZW9GOUY5RmdvRmpvRl1wRmBxRmJvRmVvRjlGZ24tRiM2KC1GUDYmLUYjNihGWkZnbi1GLDYlUSNlNEYnRi9GMkZib0Zlb0Y5RjlGZ29Gam9GXXBGaXFGYm9GZW9GOUZnbi1GIzYoLUZQNiYtRiM2KEZaRmduLUYsNiVRI2U1RidGL0YyRmJvRmVvRjlGOUZnb0Zqb0ZdcEZickZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRlpGZ24tRiw2JVEjZTZGJ0YvRjJGYm9GZW9GOUY5RmdvRmpvRl1wRltzRmJvRmVvRjlGZ24tRiM2KC1GUDYmLUYjNihGYHFGZ25GaXFGYm9GZW9GOUY5RmdvRmpvRl1wRl9vRmJvRmVvRjlGZ24tRiM2KC1GUDYmLUYjNihGYnJGZ25GW3NGYm9GZW9GOUY5RmdvRmpvRl1wRl9vRmJvRmVvRjlGYm9GZW9GOUY5RmdvRmpvRmJvRmVvRjk=">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJIlNHRiQ3JCIiJz1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3KTckNyUiIiIiIiNGNEY0NyQ3JUYzIiIkRjdGMzckNyVGMyIiJUY6RjM3JDclRjMiIiZGPUYzNyQ3JUYzRitGK0YzNyQ3JUY3RjpGNEYzNyQ3JUY9RitGNEYz</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2426" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup(SData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+U0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2428" drawlabel="true">
<Input>
<Text-field prompt="S &gt; " style="Maple Input" layout="Normal">Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2429" drawlabel="true">
<Input>
<Text-field prompt="S &gt; " style="Maple Input" layout="Normal">outder:=Derivations(&quot;Outer&quot;);nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NywtSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEdGKCI1PXBIMlUyV25XPS1GJDYjL0YrIjVRcUgyVTJXblc9LUYkNiMvRisiNWVySDJVMlduVz0tRiQ2Iy9GKyI1eXNIMlUyV25XPS1GJDYjL0YrIjUpUihIMlUyV25XPS1GJDYjL0YrIjVlOFZfVTJXblc9LUYkNiMvRisiNXk5Vl9VMlduVz0tRiQ2Iy9GKyI1KWZKQ0R1U3VZJT0tRiQ2Iy9GKyI1PTxWX1UyV25XPS1GJDYjL0YrIjVRPVZfVTJXblc9</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM1</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2423" drawlabel="true">
<Input>
<Text-field prompt="S &gt; " style="Maple Input" layout="Normal">outder:=MinimalSubalgebra(outder);nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">Ny0tSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEdGKCI1eSFRYjd2U3VZJT0tRiQ2Iy9GKyI1KT5RYjd2U3VZJT0tRiQ2Iy9GKyI1PSRRYjd2U3VZJT0tRiQ2Iy9GKyI1USVRYjd2U3VZJT0tRiQ2Iy9GKyI1ZSZRYjd2U3VZJT0tRiQ2Iy9GKyI1eSdRYjd2U3VZJT0tRiQ2Iy9GKyI1dUxAOV4yV25XPS1GJDYjL0YrIjUlXDhVNnZTdVklPS1GJDYjL0YrIjU5T0A5XjJXblc9LUYkNiMvRisiNU1QQDleMlduVz0tRiQ2Iy9GKyI1YVFAOV4yV25XPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM2</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2361" drawlabel="true">
<Input>
<Text-field prompt="S &gt; " style="Maple Input" layout="Normal">2*outder[1]+2*outder[2]+1*outder[11];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSkY3RjdGN0Y3RjdGQUZERkYtRjU2K0Y3LUY4NigtRjs2JFEiMkYnRj5GQUZERkZGSEZLRjdGN0Y3RjdGQUZERkYtRjU2K0Y3RjctRjg2KC1GOzYkRkpGPkZBRkRGRkZIRktGN0Y3RjdGQUZERkYtRjU2K0Y3RjdGN0ZWRjdGN0ZBRkRGRi1GNTYrRjdGN0Y3RjdGVkY3RkFGREZGLUY1NitGN0Y3RjdGN0Y3RlZGQUZERkYvJSZhbGlnbkdRJWF4aXNGJy9GQlEpYmFzZWxpbmVGJy9GRVEmcmlnaHRGJy9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zoby8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZjcC8lJmZyYW1lR0ZjcC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcS8lLWRpc3BsYXlzdHlsZUdGXXEvJSVzaWRlR0Zgby8lMG1pbmxhYmVsc3BhY2luZ0dGYHAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1xRj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRltyLyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzUxNDg4OTczMjZGJw==">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNUV0KilbXjJXblc9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2435" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This linear combination of outer derivations is actually inner.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2352" drawlabel="true">
<Input>
<Text-field prompt="S &gt; " style="Maple Input" layout="Normal">innder:=Derivations(&quot;Inner&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NygtSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEdGKCI1XVhCPV4yV25XPS1GJDYjL0YrIjVxWUI9XjJXblc9LUYkNiMvRisiNSF6TSM9XjJXblc9LUYkNiMvRisiNTVcQj1eMlduVz0tRiQ2Iy9GKyI1SV1CPV4yV25XPS1GJDYjL0YrIjVdXkI9XjJXblc9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2362" drawlabel="true">
<Input>
<Text-field prompt="S &gt; " style="Maple Input" layout="Normal">GData:=simplify(LieAlgebraData(outder,G));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJIkdHRiQ3JCIjNj1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3RjckNyUiIiIiIiRGNCEiIjckNyVGMyIiJkY4RjU3JDclRjMiIidGO0YzNyQ3JUYzIiIoRj5GMzckNyVGMyIiKkZBRjU3JDclRjMiIzVGREYzNyQ3JSIiI0Y0RjRGRzckNyVGRyIiJUZKRjM3JDclRkdGOEY4RjM3JDclRkdGO0Y7ISIjNyQ3JUZHRj5GPkY1NyQ3JUZHIiIpRlRGNTckNyVGNEY7RkdGMzckNyVGNEY+RkpGMzckNyVGNEZURjhGMzckNyVGNEYrRjRGRzckNyVGSkY4RjRGRzckNyVGSkY7Rj5GNTckNyVGSkY+RkRGTzckNyVGSkZURitGMzckNyVGSkZBRjhGMzckNyVGSkYrRkpGRzckNyVGOEY7RlRGNTckNyVGOEY+RkdGRzckNyVGOEY+RitGMzckNyVGOEZURkFGRzckNyVGOEZERkpGMzckNyVGO0YrRjtGTzckNyVGPkZURjtGTzckNyVGPkZBRlRGMzckNyVGVEZERj5GMzckNyVGVEYrRlRGTzckNyVGQUZERkdGMzckNyVGQUZERitGMzckNyVGQUYrRkFGTzckNyVGREYrRkRGRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2359" drawlabel="true">
<Input>
<Text-field prompt="S &gt; " style="Maple Input" layout="Normal">DGsetup(GData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+R0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2357" drawlabel="true">
<Input>
<Text-field prompt="S &gt; " style="Maple Input" layout="Normal">LeviDecomposition();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ3Iy1JJF9ER0c2IjYjNyQ3JVEndmVjdG9yRiZJIkdHRiY3IjclNyQ3IyIiIkYwNyQ3IyIiI0YwNyQ3IyIjNiNGMEYzNywtRiU2IzckRik3I0YxLUYlNiM3JEYpNyM3JDcjIiIkRjAtRiU2IzckRik3IzckNyMiIiVGMC1GJTYjNyRGKTcjNyQ3IyIiJkYwLUYlNiM3JEYpNyM3JDcjIiInRjAtRiU2IzckRik3IzckNyMiIihGMC1GJTYjNyRGKTcjNyQ3IyIiKUYwLUYlNiM3JEYpNyM3JDcjIiIqRjAtRiU2IzckRik3IzckNyMiIzVGMC1GJTYjNyRGKTcjNyRGNUYw</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2420" drawlabel="true">
<Input>
<Text-field prompt="S &gt; " style="Maple Input" layout="Normal">sl2:=[4*outder[2]+outder[11]];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc2wyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUkobWFjdGlvbkdGJDYlLUZQNigtRiM2Ji1JJ210YWJsZUdGJDY6LUkkbXRyR0YkNistSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zkby8lK2dyb3VwYWxpZ25HRmRvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRltwRltvRltvRltvRltvRltvRmJvRmVvRmdvRmhuLUZpbjYrRltvRltvLUZcbzYoLUZfbzYkUSIzRidGOUZib0Zlb0Znb0Zpb0ZccEZbb0Zbb0Zbb0Zib0Zlb0Znby1GaW42K0Zbb0Zbb0Zbby1GXG82KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfcUZicEY5RmJvRmVvRmdvRmlvRlxwRltvRltvRmJvRmVvRmdvLUZpbjYrRltvRltvRltvRltvLUZcbzYoLUZfbzYkRltwRjlGYm9GZW9GZ29GaW9GXHBGW29GYm9GZW9GZ28tRmluNitGW29GW29GW29GW29GW28tRlxvNigtRiM2JUZbcUZlcUY5RmJvRmVvRmdvRmlvRlxwRmJvRmVvRmdvLyUmYWxpZ25HUSVheGlzRicvRmNvUSliYXNlbGluZUYnL0Zmb1EmcmlnaHRGJy9GaG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGanIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZXMvJSZmcmFtZUdGZXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdGY3IvJTBtaW5sYWJlbHNwYWNpbmdHRmJzLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlx1LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzQ0ODg4MjMxOTBGJ0ZndEZqdEY5RjlGX3VGYnVGZ3RGanRGOQ==">NyMtSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEc2IiI1IT5CKSlbdVN1WSU9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2436" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We need to find the correct conjugacy class of sl2 to act on our radical. This should be irreducible.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2384" drawlabel="true">
<Input>
<Text-field prompt="R6 &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(outder,O));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+T0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2386" drawlabel="true">
<Input>
<Text-field prompt="O &gt; " style="Maple Input" layout="Normal">interface(rtablesize=11);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM1</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2385" drawlabel="true">
<Input>
<Text-field prompt="O &gt; " style="Maple Input" layout="Normal">h:=evalDG(4*e2+e11);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiaEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSptY29tcGxldGVHRiQ2JS1GIzYmLUYjNiYtSSNtbkdGJDYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRI2UyRidGL0YyRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFvLUYsNiVRJGUxMUYnRi9GMkY5LUYjNiYtRiw2JVEkX0RHRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1JKG1mZW5jZWRHRiQ2JC1GX3A2Ji1GIzYoLUZfcDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIk9GJy9GMEY9RjlGXXEtRl9wNiVGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RmlxRlxyRl1xLUZfcDYmLUYjNigtRl9wNiYtRiM2KC1GX3A2Ji1GVzYkUSIyRidGOUY5RmlxRlxyRl1xRlZGX3JGYnJGOUY5RmlxRlxyRl1xLUZfcDYmLUYjNigtRl9wNiYtRlc2JFEjMTFGJ0Y5RjlGaXFGXHJGXXEtRlc2JFEiMUYnRjlGX3JGYnJGOUY5RmlxRlxyRl9yRmJyRjlGOUZpcUZcckZfckZickY5RjlGaXFGXHJGOUY5RmZvRl9yRmJyRjk=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiT0clKnByb3RlY3RlZEc3IjckNyQ3IyIiIyIiJTckNyMiIzYiIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2382" drawlabel="true">
<Input>
<Text-field prompt="R6 &gt; " style="Maple Input" layout="Normal">E:=evalDG(a1*e4+a2*e9);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiRUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSptY29tcGxldGVHRiQ2JS1GIzYmLUYjNiYtRiw2JVEjYTFGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnbi1GLDYlUSNlNEYnRi9GMkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgby1GIzYmLUYsNiVRI2EyRidGL0YyRlktRiw2JVEjZTlGJ0YvRjJGOUY5LUYjNiYtRiw2JVEkX0RHRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZmbkZobi1JKG1mZW5jZWRHRiQ2JC1GY3A2Ji1GIzYoLUZjcDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZuL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIk9GJy9GMEY9RjlGYXEtRmNwNiVGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5Rl1yRmByRmFxLUZjcDYmLUYjNigtRmNwNiYtRiM2KC1GY3A2Ji1JI21uR0YkNiRRIjRGJ0Y5RjlGXXJGYHJGYXFGVkZjckZmckY5RjlGXXJGYHJGYXEtRmNwNiYtRiM2KC1GY3A2Ji1GY3M2JFEiOUYnRjlGOUZdckZgckZhcUZkb0ZjckZmckY5RjlGXXJGYHJGY3JGZnJGOUY5Rl1yRmByRmNyRmZyRjlGOUZdckZgckY5RjlGam9GY3JGZnJGOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiT0clKnByb3RlY3RlZEc3IjckNyQ3IyIiJUkjYTFHRiQ3JDcjIiIqSSNhMkdGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2383" drawlabel="true">
<Input>
<Text-field prompt="R6 &gt; " style="Maple Input" layout="Normal">F:=evalDG(b1*e8+b2*e10);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSptY29tcGxldGVHRiQ2JS1GIzYmLUYjNiYtRiw2JVEjYjFGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnbi1GLDYlUSNlOEYnRi9GMkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgby1GIzYmLUYsNiVRI2IyRidGL0YyRlktRiw2JVEkZTEwRidGL0YyRjlGOS1GIzYmLUYsNiVRJF9ER0YnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZm5GaG4tSShtZmVuY2VkR0YkNiQtRmNwNiYtRiM2KC1GY3A2Ji1GIzYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJPRicvRjBGPUY5RmFxLUZjcDYlRjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUZdckZgckZhcS1GY3A2Ji1GIzYoLUZjcDYmLUYjNigtRmNwNiYtSSNtbkdGJDYkUSI4RidGOUY5Rl1yRmByRmFxRlZGY3JGZnJGOUY5Rl1yRmByRmFxLUZjcDYmLUYjNigtRmNwNiYtRmNzNiRRIzEwRidGOUY5Rl1yRmByRmFxRmRvRmNyRmZyRjlGOUZdckZgckZjckZmckY5RjlGXXJGYHJGY3JGZnJGOUY5Rl1yRmByRjlGOUZqb0ZjckZmckY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiT0clKnByb3RlY3RlZEc3IjckNyQ3IyIiKUkjYjFHRiQ3JDcjIiM1SSNiMkdGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2392" drawlabel="true">
<Input>
<Text-field prompt="R6 &gt; " style="Maple Input" layout="Normal">compbas:=ComplementaryBasis([h,E,F],DGinfo(O,&quot;FrameBaseVectors&quot;));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyotSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSJPRyUqcHJvdGVjdGVkRzciNyM3JDcjIiIiRjAtRiQ2IzckRig3IzckNyMiIiNGMC1GJDYjNyRGKDcjNyQ3IyIiJEYwLUYkNiM3JEYoNyM3JDcjIiIlRjAtRiQ2IzckRig3IzckNyMiIiZGMC1GJDYjNyRGKDcjNyQ3IyIiJ0YwLUYkNiM3JEYoNyM3JDcjIiIoRjAtRiQ2IzckRig3IzckNyMiIilGMA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2388" drawlabel="true">
<Input>
<Text-field prompt="O &gt; " style="Maple Input" layout="Normal">GetComponents(LieBracket(E,F),[op([h,E,F]),op(compbas)])[4..11];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNictRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlYtRiw2KC1GLzYkUSI0RidGMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5RlRGP0ZBRkNGRUZHRkkvRk1GSy1JI21pR0YkNiVRI2ExRicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnRmduLUZcbzYlUSNiMUYnRl9vRmFvRjItRjY2LVEoJm1pbnVzO0YnRjJGOUZURj9GQUZDRkVGR0ZVRlctRiw2KC1GLzYkUSIzRidGMkZnbi1GXG82JVEjYTJGJ0Zfb0Zhb0Znbi1GXG82JVEjYjJGJ0Zfb0Zhb0YyRjJGNUYuRjVGLkY1Ri5GNUYuRjVGLkY1Ri4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyoiIiEsJiomSSNhMUc2IiIiIkkjYjFHRidGKCEiJSomSSNhMkdGJ0YoSSNiMkdGJ0YoISIkRiNGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2355" drawlabel="true">
<Input>
<Text-field prompt="O &gt; " style="Maple Input" layout="Normal">GetComponents(LieBracket(E,F),[op([h,E,F]),op(compbas)])[1..3];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtRiw2Ji1JI21pR0YkNiVRI2ExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y6USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZTLUYzNiVRI2IxRidGNkY5RkAtRj02LVEiK0YnRkBGQkZFRkdGSUZLRk1GTy9GUlEsMC4yMjIyMjIyZW1GJy9GVUZnbi1GLDYmLUYzNiVRI2EyRidGNkY5RjwtRjM2JVEjYjJGJ0Y2RjlGQEZALUY9Ni1RIixGJ0ZARkIvRkZGOEZHRklGS0ZNRk9GUS9GVVEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0ZARmFvRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZERkBGQC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyUsJiomSSNhMUc2IiIiIkkjYjFHRiZGJ0YnKiZJI2EyR0YmRidJI2IyR0YmRidGJyIiIUYs</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2412" drawlabel="true">
<Input>
<Text-field prompt="O &gt; " style="Maple Input" layout="Normal">ssol:=solve({-4*a1*b1-3*a2*b2,a1*b1+a2*b2-1});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc3NvbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2LC1GIzYoLUYsNiVRI2ExRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxvLUkmbWZyYWNHRiQ2KC1GIzYmLUkjbW5HRiQ2JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GIzYmLUYsNiVRI2IxRidGL0YyRmdvRmpvRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZwLyUpYmV2ZWxsZWRHRj1GZ29Gam9GOUZnb0Zqb0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GLDYlUSNhMkYnRi9GMkZZLUZfbzYoLUYjNiYtRmRvNiRRIjRGJ0Y5RmdvRmpvRjktRiM2Ji1GLDYlUSNiMkYnRi9GMkZnb0Zqb0Y5RmFwRmRwRmdwRmlwRmdvRmpvRjlGW3EtRiM2KEZecEZZRl5wRmdvRmpvRjlGW3EtRiM2KEZhckZZRmFyRmdvRmpvRjlGZ29Gam9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Znb0Zqb0Y5">PCYvSSNhMUc2IiwkKiRJI2IxR0YlISIiISIkL0kjYTJHRiUsJCokSSNiMkdGJUYpIiIlL0YoRigvRi9GLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2411" drawlabel="true">
<Input>
<Text-field prompt="O &gt; " style="Maple Input" layout="Normal">E:=DGsimplify(subs({b1=3,b2=4},subs(ssol,E)));F:=DGsimplify(subs({b1=3,b2=4},subs(ssol,F)));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiRUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSptY29tcGxldGVHRiQ2JS1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZYLUYsNiVRI2U0RidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZXRlktRiw2JVEjZTlGJ0YvRjJGOS1GIzYmLUYsNiVRJF9ER0YnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tSShtZmVuY2VkR0YkNiQtRmlvNiYtRiM2KC1GaW82Ji1GIzYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJPRicvRjBGPUY5RmdwLUZpbzYlRjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUZjcUZmcUZncC1GaW82Ji1GIzYoLUZpbzYmLUYjNigtRmlvNiYtSSNtbkdGJDYkUSI0RidGOUY5RmNxRmZxRmdwLUZpcjYkUSsmdW1pbnVzMDsxRidGOUZpcUZcckY5RjlGY3FGZnFGZ3AtRmlvNiYtRiM2KC1GaW82Ji1GaXI2JFEiOUYnRjlGOUZjcUZmcUZncC1GaXI2JFEiMUYnRjlGaXFGXHJGOUY5RmNxRmZxRmlxRlxyRjlGOUZjcUZmcUZpcUZcckY5RjlGY3FGZnFGOUY5Rl1vRmlxRlxyRjk=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiT0clKnByb3RlY3RlZEc3IjckNyQ3IyIiJSEiIjckNyMiIioiIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSptY29tcGxldGVHRiQ2JS1GIzYmLUYjNiYtSSNtbkdGJDYkUSIzRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRI2U4RidGL0YyRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFvLUYjNiYtRlc2JFEiNEYnRjlGWi1GLDYlUSRlMTBGJ0YvRjJGOUY5LUYjNiYtRiw2JVEkX0RHRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1JKG1mZW5jZWRHRiQ2JC1GZHA2Ji1GIzYoLUZkcDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIk9GJy9GMEY9RjlGYnEtRmRwNiVGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5Rl5yRmFyRmJxLUZkcDYmLUYjNigtRmRwNiYtRiM2KC1GZHA2Ji1GVzYkUSI4RidGOUY5Rl5yRmFyRmJxRlZGZHJGZ3JGOUY5Rl5yRmFyRmJxLUZkcDYmLUYjNigtRmRwNiYtRlc2JFEjMTBGJ0Y5RjlGXnJGYXJGYnFGZW9GZHJGZ3JGOUY5Rl5yRmFyRmRyRmdyRjlGOUZeckZhckZkckZnckY5RjlGXnJGYXJGOUY5RltwRmRyRmdyRjk=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiT0clKnByb3RlY3RlZEc3IjckNyQ3IyIiKSIiJDckNyMiIzUiIiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2409" drawlabel="true">
<Input>
<Text-field prompt="O &gt; " style="Maple Input" layout="Normal">HH:=add(GetComponents(h,DGinfo(O,&quot;FrameBaseVectors&quot;))[i]*outder[i],i=1..11):EE:=add(GetComponents(E,DGinfo(O,&quot;FrameBaseVectors&quot;))[i]*outder[i],i=1..11):FF:=add(GetComponents(F,DGinfo(O,&quot;FrameBaseVectors&quot;))[i]*outder[i],i=1..11):</Text-field>
</Input>
</Group>
<Group labelreference="L2410" drawlabel="true">
<Input>
<Text-field prompt="O &gt; " style="Maple Input" layout="Normal">sl2:=[HH,
EE,FF];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEdGKCI1YVVnIlx1U3VZJT0tRiQ2Iy9GKyI1RVhYQV4yV25XPS1GJDYjL0YrIjVNZnA8XjJXblc9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2437" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We can see that this is an irreducible action on V^4.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2421" drawlabel="true">
<Input>
<Text-field prompt="S &gt; " style="Maple Input" layout="Normal">LieAlgebraData(sl2);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNigtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY1NiVRI2UyRidGOEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GPzYtUSI9RidGQkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmZvLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYtUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmRvRklGS0ZNRk9GUUZTL0ZXRlVGWUZCRmZuRmluRkJGPi1GLDYoLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTNGJ0Y4RjtGZm5GaW5GQkZCRltvRl5vRmFvLUYsNictRj82LVEqJnVtaW51czA7RidGQkZERmRvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZhcS1GLDYmRmpvRl5wRmhwRkJGZm5GaW5GQkZmbkZpbkZCRj4tRiw2KC1GIzYmLUYsNihGWUY+RmhwRmZuRmluRkJGQkZbb0Zeb0Zhb0Y0RmZuRmluRkJGZm5GaW5GQkZCRltvRl5v">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRRI0wxRiQ3JCIiJD1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3JTckNyUiIiIiIiNGNEY0NyQ3JUYzRitGKyEiIzckNyVGNEYrRjNGMw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2365" drawlabel="true">
<Input>
<Text-field prompt="S &gt; " style="Maple Input" layout="Normal">Sym:=[op(innder),op(sl2)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NystSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEdGKCI1XVhCPV4yV25XPS1GJDYjL0YrIjVxWUI9XjJXblc9LUYkNiMvRisiNSF6TSM9XjJXblc9LUYkNiMvRisiNTVcQj1eMlduVz0tRiQ2Iy9GKyI1SV1CPV4yV25XPS1GJDYjL0YrIjVdXkI9XjJXblc9LUYkNiMvRisiNWFVZyJcdVN1WSU9LUYkNiMvRisiNUVYWEFeMlduVz0tRiQ2Iy9GKyI1TWZwPF4yV25XPQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2438" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now take the semi-direct product of our sl2 and the radical to get the symmetry algebra g.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2363" drawlabel="true">
<Input>
<Text-field prompt="S &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(Sym,sym));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STFMaWV+YWxnZWJyYTp+c3ltRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2432" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">LieAlgebraData([e1,evalDG(2*e2),e3,e4,e5,e6,e7,e8,e9],sym);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJJHN5bUdGJDckIiIqPUYkSSZmYWxzZUclKnByb3RlY3RlZEdFXFtsITc2NyQ3JSIiIiIiI0YzISIjNyQ3JUY0IiIkRjhGMzckNyVGNCIiJUY7RjM3JDclRjQiIiZGPkYzNyQ3JUY0IiInRkFGMzckNyVGOEY7RjNGNTckNyVGOCIiKEY4Rjg3JDclRjgiIilGPiEiIjckNyVGO0ZGRjshIiQ3JDclRjtGK0ZBRjg3JDclRj5GQUYzRjU3JDclRj5GRkY+RjM3JDclRj5GSUZBRjM3JDclRj5GK0Y4Rk03JDclRkFGRkZBRko3JDclRkFGSUY7RjM3JDclRkFGK0Y+Rjs3JDclRkZGSUZJRjQ3JDclRkZGK0YrRjU3JDclRklGK0ZGRjM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2430" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData([e1,evalDG(2*e2),e3,e4,e5,e6,e7,e8,e9],sym));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STFMaWV+YWxnZWJyYTp+c3ltRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2406" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">gene1:=e3:gene2:=evalDG(add(c2||i*e||i,i=1..9)):gene3:=evalDG(add(c3||i*e||i,i=1..9)):</Text-field>
</Input>
</Group>
<Group labelreference="L2439" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We need to find the most general embedding of l_1 which admits a non-degenerate almost complex structure on the isotropy. We know from the solutions above that e3 from V^4 can be included in this.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2405" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">eq1:=DGinfo(evalDG(LieBracket(gene2,gene3)+gene3),&quot;CoefficientSet&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PCtJJGMzMkc2IiwoKiZJJGMyN0dGJCIiIkkkYzM4R0YkRigiIiMqJkkkYzI4R0YkRihJJGMzN0dGJEYoISIjRilGKCwoKiZGJ0YoSSRjMzlHRiRGKEYuKiZJJGMyOUdGJEYoRi1GKEYqRjFGKCwoKiZGLEYoRjFGKEYoKiZGM0YoRilGKCEiIkYtRigsMComSSRjMjJHRiRGKEkkYzMzR0YkRihGKComSSRjMjNHRiRGKEYjRihGNyomRj1GKEYtRigiIiQqJkkkYzI1R0YkRihGMUYoISIkKiZGJ0YoRjtGKEZCKiZGM0YoSSRjMzVHRiRGKEY/RjtGKCwwKiZGOkYoSSRjMzRHRiRGKEYoKiZJJGMyNEdGJEYoRiNGKEY3KiZGSkYoRi1GKEZCKiZJJGMyNkdGJEYoRilGKEYoKiZGJ0YoRkhGKEY/KiZGLEYoSSRjMzZHRiRGKEY3RkhGKCwwKiZJJGMyMUdGJEYoRiNGKEYuKiZGOkYoSSRjMzFHRiRGKEYqKiZGPUYoRkhGKEYuKiZGSkYoRjtGKEYqKiZGQUYoRlBGKEYuKiZGTUYoRkVGKEYqRlVGKCw0KiZGOkYoRkVGKEYoKiZGPUYoRilGKEY3KiZGQUYoRiNGKEY3KiZGQUYoRi1GKEYoKiZGTUYoRjFGKCIiJSomRidGKEZFRihGNyomRixGKEY7RihGKComRjNGKEZQRighIiVGRUYoLDQqJkY6RihGUEYoRigqJkZKRihGMUYoRj8qJkZBRihGKUYoRigqJkZNRihGI0YoRjcqJkZNRihGLUYoRjcqJkYnRihGUEYoRigqJkYsRihGRUYoRjcqJkYzRihGSEYoRkJGUEYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2393" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">eq2:=DGinfo(evalDG(LieBracket(gene3,gene1)),&quot;CoefficientSet&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZXEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYsNiVRJGMzOEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJGMzNEYnRi9GMkY5RlctRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHAtRiM2Ji1GXG82JFEiM0YnRjlGX28tRiw2JVEkYzM3RidGL0YyRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZbcEZdcC1GLDYlUSRjMzJGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRlxxRl9xRjk=">PCVJJGMzOEc2IiwkSSRjMzRHRiQiIiMsJkkkYzM3R0YkISIkSSRjMzJHRiQiIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2408" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">eq3:=DGinfo(evalDG(LieBracket(gene2,gene1)+2*gene1),&quot;CoefficientSet&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZXEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYsNiVRJGMyOEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJGMyNEYnRi9GMkY5RlctRiM2KEZbby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxwLUYjNiYtRlxvNiRRIjNGJ0Y5Rl9vLUYsNiVRJGMyN0YnRi9GMkY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGW3BGXXAtRiw2JVEkYzIyRidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZccUZfcUY5">PCVJJGMyOEc2IiwkSSRjMjRHRiQiIiMsKEYnIiIiSSRjMjdHRiQhIiRJJGMyMkdGJEYp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2407" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">vars:={seq(seq(c||i||j,j=1..9),i=1..3)};</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEldmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Wi1GLDYlUSRjMTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRjMTJGJ0YvRjJGVy1GLDYlUSRjMTNGJ0YvRjJGVy1GLDYlUSRjMTRGJ0YvRjJGVy1GLDYlUSRjMTVGJ0YvRjJGVy1GLDYlUSRjMTZGJ0YvRjJGVy1GLDYlUSRjMTdGJ0YvRjJGVy1GLDYlUSRjMThGJ0YvRjJGVy1GLDYlUSRjMTlGJ0YvRjJGVy1GLDYlUSRjMjFGJ0YvRjJGVy1GLDYlUSRjMjJGJ0YvRjJGVy1GLDYlUSRjMjNGJ0YvRjJGVy1GLDYlUSRjMjRGJ0YvRjJGVy1GLDYlUSRjMjVGJ0YvRjJGVy1GLDYlUSRjMjZGJ0YvRjJGVy1GLDYlUSRjMjdGJ0YvRjJGVy1GLDYlUSRjMjhGJ0YvRjJGVy1GLDYlUSRjMjlGJ0YvRjJGVy1GLDYlUSRjMzFGJ0YvRjJGVy1GLDYlUSRjMzJGJ0YvRjJGVy1GLDYlUSRjMzNGJ0YvRjJGVy1GLDYlUSRjMzRGJ0YvRjJGVy1GLDYlUSRjMzVGJ0YvRjJGVy1GLDYlUSRjMzZGJ0YvRjJGVy1GLDYlUSRjMzdGJ0YvRjJGVy1GLDYlUSRjMzhGJ0YvRjJGVy1GLDYlUSRjMzlGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Znc0Zqc0Y5">PD1JJGMxMUc2IkkkYzEyR0YkSSRjMTNHRiRJJGMxNEdGJEkkYzE1R0YkSSRjMTZHRiRJJGMxN0dGJEkkYzE4R0YkSSRjMTlHRiRJJGMyMUdGJEkkYzIyR0YkSSRjMjNHRiRJJGMyNEdGJEkkYzI1R0YkSSRjMjZHRiRJJGMyN0dGJEkkYzI4R0YkSSRjMjlHRiRJJGMzMUdGJEkkYzMyR0YkSSRjMzNHRiRJJGMzNEdGJEkkYzM1R0YkSSRjMzZHRiRJJGMzN0dGJEkkYzM4R0YkSSRjMzlHRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2402" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">embedsols:=RealDomain[solve]({op(eq1),op(eq2),op(eq3)},vars):nops([%]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2440" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Solve for the structure equations of l_1.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2400" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">DGsimplify(subs(embedsols[1],[gene2,gene3]));DGsimplify(subs(embedsols[2],[gene2,gene3]));DGsimplify(subs(embedsols[3],[gene2,gene3]));DGsimplify(subs(embedsols[4],[gene2,gene3]));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSRzeW1HRiU3IjcpNyQ3IyIiIkkkYzIxR0YlNyQ3IyIiIyMhIiYiIiU3JDcjIiIkSSRjMjNHRiU3JDcjIiImLCQqJiwmKiZJJGMyNkdGJUYvSSRjMzVHRiVGL0Y2SSRjMzFHRiUhIiRGL0kkYzM2R0YlISIiI0YvRjY3JDcjIiInRkI3JDcjIiIoRkg3JDcjIiIqLCQqJkZDRi9GRkZHI0ZHIiIpLUYkNiM3JEYoNyY3JEYuRkQ3JEY4LCQqJkZDRjNGRkZHI0ZFRlU3JEY8RkM3JEZKRkY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSRzeW1HRiU3IjcoNyQ3IyIiIkkkYzIxR0YlNyQ3IyIiIyMhIiJGMzckNyMiIiRJJGMyM0dGJTckNyMiIiZJJGMyNUdGJTckNyMiIigjRi9GMzckNyMiIipJJGMyOUdGJS1GJDYjNyRGKDcmNyRGLkkkYzMxR0YlNyRGNywmKiZGPUYvSSRjMzlHRiVGLyEiJComRkVGL0kkYzM1R0YlRi9GODckRjtGUjckRkNGTw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSRzeW1HRiU3IjcpNyQ3IyIiIkkkYzIxR0YlNyQ3IyIiIywmISIjRi9JJGMyN0dGJSIiJDckNyNGN0kkYzIzR0YlNyQ3IyIiJkkkYzI1R0YlNyQ3IyIiJ0kkYzI2R0YlNyQ3IyIiKEY2NyQ3IyIiKkkkYzI5R0YlLUYkNiM3JEYoNyM3JEYuIiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSRzeW1HRiU3IjcpNyQ3IyIiIkkkYzIxR0YlNyQ3IyIiIyMhIiJGMzckNyMiIiRJJGMyM0dGJTckNyMiIiZJJGMyNUdGJTckNyMiIidJJGMyNkdGJTckNyMiIigjRi9GMzckNyMiIipJJGMyOUdGJS1GJDYjNyRGKDcjNyRGLkkkYzMxR0Yl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2441" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Three out of four solution families are disregarded, because they contain too much intersection with the radical (again following our computions above).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2404" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">u1:=DGsimplify(subs(embedsols[2],gene2));u2:=DGsimplify(subs(embedsols[2],gene3));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkkc3ltR0YkNyI3KDckNyMiIiJJJGMyMUdGJDckNyMiIiMjISIiRjI3JDcjIiIkSSRjMjNHRiQ3JDcjIiImSSRjMjVHRiQ3JDcjIiIoI0YuRjI3JDcjIiIqSSRjMjlHRiQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkqbWNvbXBsZXRlR0YkNiUtRiM2Ki1GIzYmLUYsNiVRJGMzMUYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmduLUYsNiVRI2UxRidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgby1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZjbzYkLUYjNiYtRiM2KC1JI21uR0YkNiRRIjNGJ0Y5RlktRiw2JVEkYzI1RidGL0YyRlktRiw2JVEkYzM5RidGL0YyRjlGXG8tRiM2KEZdcEZZLUYsNiVRJGMyOUYnRi9GMkZZLUYsNiVRJGMzNUYnRi9GMkY5RjlGOUZZLUYsNiVRI2UzRidGL0YyRjlGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiM2JkZccUZZLUYsNiVRI2U1RidGL0YyRjlGYnEtRiM2JkZkcEZZLUYsNiVRI2U5RidGL0YyRjlGOS1GIzYmLUYsNiVRJF9ER0YnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZm5GaG4tRmNvNiQtRmNvNiYtRiM2KC1GY282Ji1GIzYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRzeW1GJ0YvRjJGZXMtRmNvNiVGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RmB0RmN0RmVzLUZjbzYmLUYjNiwtRmNvNiYtRiM2KC1GY282Ji1GXnA2JFEiMUYnRjlGOUZgdEZjdEZlc0ZWRmZ0Rml0RjlGOUZgdEZjdEZlcy1GY282Ji1GIzYoLUZjbzYmRl1wRjlGYHRGY3RGZXMtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW9GW3BGYnFGZ3BGOUZmdEZpdEY5RjlGYHRGY3RGZXMtRmNvNiYtRiM2KC1GY282Ji1GXnA2JFEiNUYnRjlGOUZgdEZjdEZlc0ZccUZmdEZpdEY5RjlGYHRGY3RGZXMtRmNvNiYtRiM2KC1GY282Ji1GXnA2JFEiOUYnRjlGOUZgdEZjdEZlc0ZkcEZmdEZpdEY5RjlGYHRGY3RGZnRGaXRGOUY5RmB0RmN0RmZ0Rml0RjlGOUZgdEZjdEY5RjlGX3JGZnRGaXRGOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkkc3ltR0YkNyI3JjckNyMiIiJJJGMzMUdGJDckNyMiIiQsJiomSSRjMjVHRiRGLkkkYzM5R0YkRi4hIiQqJkkkYzI5R0YkRi5JJGMzNUdGJEYuRjI3JDcjIiImRjo3JDcjIiIqRjY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2372" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">Iso:=[u1,u2,e3];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSRzeW1HRiU3IjcoNyQ3IyIiIkkkYzIxR0YlNyQ3IyIiIyMhIiJGMzckNyMiIiRJJGMyM0dGJTckNyMiIiZJJGMyNUdGJTckNyMiIigjRi9GMzckNyMiIipJJGMyOUdGJS1GJDYjNyRGKDcmNyRGLkkkYzMxR0YlNyRGNywmKiZGPUYvSSRjMzlHRiVGLyEiJComRkVGL0kkYzM1R0YlRi9GODckRjtGUjckRkNGTy1GJDYjNyRGKDcjNyRGN0Yv</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2374" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">adsym:=Adjoint(sym,representationspace=sym):</Text-field>
</Input>
</Group>
<Group labelreference="L2375" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(Iso,iso)):</Text-field>
</Input>
</Group>
<Group labelreference="L2377" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">resad:=RestrictedRepresentation(adsym,iso,Iso):</Text-field>
</Input>
</Group>
<Group labelreference="L2390" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">ComplementaryBasis(Iso,DGinfo(sym,&quot;FrameBaseVectors&quot;));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUkqbWNvbXBsZXRlR0YkNiUtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUYyNiVRJF9ER0YnRjVGOC1JI21vR0YkNi1RMCZBcHBseUZ1bmN0aW9uO0YnL0Y5USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSC8lKXN0cmV0Y2h5R0ZILyUqc3ltbWV0cmljR0ZILyUobGFyZ2VvcEdGSC8lLm1vdmFibGVsaW1pdHNHRkgvJSdhY2NlbnRHRkgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZXLUYjNiQtRiM2Ji1GLDYoLUYjNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUZBNi1RIixGJ0ZERkYvRkpGN0ZLRk1GT0ZRRlNGVS9GWVEsMC4zMzMzMzMzZW1GJy1GMjYlUSRzeW1GJ0Y1RjhGYm8tRiM2JUZELyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGSEZERkRGXXBGYHBGYm8tRiM2Ji1GIzYmLUYsNigtRiM2Ji1JI21uR0YkNiRRIjFGJ0ZERkRGXXBGYHBGYm9GYHFGY3BGZnBGREZERl1wRmBwRkRGXXBGYHBGY3BGZnBGREZERl1wRmBwRkRGREY7RmJvLUYvNiUtRjI2JVEjZTJGJ0Y1RjgtRiw2JkY9RkAtRiM2JC1GIzYmLUYsNihGam5GYm8tRiM2Ji1GIzYmLUYsNigtRiM2Ji1GYXE2JFEiMkYnRkRGREZdcEZgcEZib0ZgcUZjcEZmcEZERkRGXXBGYHBGREZdcEZgcEZjcEZmcEZERkRGXXBGYHBGREZERmlxRmJvLUYvNiUtRjI2JVEjZTRGJ0Y1RjgtRiw2JkY9RkAtRiM2JC1GIzYmLUYsNihGam5GYm8tRiM2Ji1GIzYmLUYsNigtRiM2Ji1GYXE2JFEiNEYnRkRGREZdcEZgcEZib0ZgcUZjcEZmcEZERkRGXXBGYHBGREZdcEZgcEZjcEZmcEZERkRGXXBGYHBGREZERmFzRmJvLUYvNiUtRjI2JVEjZTVGJ0Y1RjgtRiw2JkY9RkAtRiM2JC1GIzYmLUYsNihGam5GYm8tRiM2Ji1GIzYmLUYsNigtRiM2Ji1GYXE2JFEiNUYnRkRGREZdcEZgcEZib0ZgcUZjcEZmcEZERkRGXXBGYHBGREZdcEZgcEZjcEZmcEZERkRGXXBGYHBGREZERml0RmJvLUYvNiUtRjI2JVEjZTZGJ0Y1RjgtRiw2JkY9RkAtRiM2JC1GIzYmLUYsNihGam5GYm8tRiM2Ji1GIzYmLUYsNigtRiM2Ji1GYXE2JFEiNkYnRkRGREZdcEZgcEZib0ZgcUZjcEZmcEZERkRGXXBGYHBGREZdcEZgcEZjcEZmcEZERkRGXXBGYHBGREZERmF2RmJvLUYvNiUtRjI2JVEjZThGJ0Y1RjgtRiw2JkY9RkAtRiM2JC1GIzYmLUYsNihGam5GYm8tRiM2Ji1GIzYmLUYsNigtRiM2Ji1GYXE2JFEiOEYnRkRGREZdcEZgcEZib0ZgcUZjcEZmcEZERkRGXXBGYHBGREZdcEZgcEZjcEZmcEZERkRGXXBGYHBGREZERml3RmNwRmZwRkRGRC9GXnBRIltGJy9GYXBRIl1GJw==">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSRzeW1HRiU3IjcjNyQ3IyIiIkYvLUYkNiM3JEYoNyM3JDcjIiIjRi8tRiQ2IzckRig3IzckNyMiIiVGLy1GJDYjNyRGKDcjNyQ3IyIiJkYvLUYkNiM3JEYoNyM3JDcjIiInRi8tRiQ2IzckRig3IzckNyMiIilGLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2366" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">isocomp:=[e1,e2,e8,e4,e5,e6];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSRzeW1HRiU3IjcjNyQ3IyIiIkYvLUYkNiM3JEYoNyM3JDcjIiIjRi8tRiQ2IzckRig3IzckNyMiIilGLy1GJDYjNyRGKDcjNyQ3IyIiJUYvLUYkNiM3JEYoNyM3JDcjIiImRi8tRiQ2IzckRig3IzckNyMiIidGLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2431" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">DGsetup([seq(r||i,i=1..6)],R6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9mcmFtZX5uYW1lOn5SNkc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2367" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">quotrep:=QuotientRepresentation(resad,Iso,isocomp,R6):</Text-field>
</Input>
</Group>
<Group labelreference="L2358" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">mats:=DGinfo(quotrep,&quot;RepresentationMatrices&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEdGKCI1OWNNY1kyV25XPS1GJDYjL0YrIjV1Zk1jWTJXblc9LUYkNiMvRisiNUF5VXJZMlduVz0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2369" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">Endos:=GenerateTensors([DGinfo(R6,&quot;FrameBaseVectors&quot;),DGinfo(R6,&quot;FrameBaseForms&quot;)]):</Text-field>
</Input>
</Group>
<Group labelreference="L2368" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">invendos:=Invariants(quotrep,Endos);nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpaW52ZW5kb3NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtSSptY29tcGxldGVHRiQ2JS1GIzYuLUYjNiYtRiw2JVElRF9yMUYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxvLUYsNiVRJGRyMUYnRi9GMkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlby1GIzYmLUYsNiVRJURfcjJGJ0YvRjJGaG4tRiw2JVEkZHIyRidGL0YyRjlGYW8tRiM2Ji1GLDYlUSVEX3IzRidGL0YyRmhuLUYsNiVRJGRyM0YnRi9GMkY5RmFvLUYjNiYtRiw2JVElRF9yNEYnRi9GMkZobi1GLDYlUSRkcjRGJ0YvRjJGOUZhby1GIzYmLUYsNiVRJURfcjVGJ0YvRjJGaG4tRiw2JVEkZHI1RidGL0YyRjlGYW8tRiM2Ji1GLDYlUSVEX3I2RidGL0YyRmhuLUYsNiVRJGRyNkYnRi9GMkY5RjktRiM2Ji1GLDYlUSRfREdGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUZQNiQtRlA2Ji1GIzYoLUZQNiYtRiM2Ki1JI21zR0YkNiNRJ3RlbnNvckYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGW28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjUjZGJ0YvRjJGZXMtRlA2Ji1GIzYoLUZQNiYtRiM2KC1GYnM2I1EoY29uX2Jhc0YnRmVzLUZiczYjUShjb3ZfYmFzRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zlcy1GUDYlRjlGYXVGZHVGXHVGX3VGOUY5RmF1RmR1Rlx1Rl91RjlGOUZhdUZkdUZlcy1GUDYmLUYjNjAtRlA2Ji1GIzYoLUZQNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmVzRmV2Rlx1Rl91RjlGOUZhdUZkdUZlc0ZldkZcdUZfdUY5RjlGYXVGZHVGZXMtRlA2Ji1GIzYoLUZQNiYtRiM2KC1GZnY2JFEiMkYnRjlGZXNGYXdGXHVGX3VGOUY5RmF1RmR1RmVzRmV2Rlx1Rl91RjlGOUZhdUZkdUZlcy1GUDYmLUYjNigtRlA2Ji1GIzYoLUZmdjYkUSIzRidGOUZlc0ZceEZcdUZfdUY5RjlGYXVGZHVGZXNGZXZGXHVGX3VGOUY5RmF1RmR1RmVzLUZQNiYtRiM2KC1GUDYmLUYjNigtRmZ2NiRRIjRGJ0Y5RmVzRmd4Rlx1Rl91RjlGOUZhdUZkdUZlc0ZldkZcdUZfdUY5RjlGYXVGZHVGZXMtRlA2Ji1GIzYoLUZQNiYtRiM2KC1GZnY2JFEiNUYnRjlGZXNGYnlGXHVGX3VGOUY5RmF1RmR1RmVzRmV2Rlx1Rl91RjlGOUZhdUZkdUZlcy1GUDYmLUYjNigtRlA2Ji1GIzYoLUZmdjYkUSI2RidGOUZlc0ZdekZcdUZfdUY5RjlGYXVGZHVGZXNGZXZGXHVGX3VGOUY5RmF1RmR1Rlx1Rl91RjlGOUZhdUZkdUZcdUZfdUY5RjlGYXVGZHVGOUY5Rl9yRmVzLUZVNiUtRiM2TC1GIzYmLUZQNiQtRiM2Ji1JJm1mcmFjR0YkNigtRiw2JVEkYzM1RidGL0YyLUYjNiZGXHhGaG4tRlA2JC1GIzYmLUYjNiYtRiw2JVEkYzI1RidGL0YyRmhuLUYsNiVRJGMzOUYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZG9GZm8tRiM2Ji1GLDYlUSRjMjlGJ0YvRjJGaG5GXVtsRjlGOUY5RjkvJS5saW5ldGhpY2tuZXNzR0Zodi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZqXGwvJSliZXZlbGxlZEdGPUZobkZlbkY5RjlGaG5GXm9GOUZhby1GIzYmLUZQNiQtRiM2Ji1GW1tsNigtRiM2Ji1GIzYmLUYsNiVRJGMyMUYnRi9GMkZobkZdW2xGOUZeXGwtRiM2JkZoW2xGaG4tRiw2JVEkYzMxRidGL0YyRjlGOUZgW2xGZlxsRmhcbEZbXWxGXV1sRmhuRmVuRjlGOUZobkZccEY5RmFvLUYjNiYtRlA2JC1GIzYmLUZbW2w2KC1GIzYqLUYjNihGZ3hGaG4tSSVtc3VwR0YkNiVGW1xsRmF3LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZobkZbXmxGOUZeXGwtRiM2KEZdW2xGaG5GW1xsRmhuRmhbbEY5Rl5cbC1GIzYqRmd4RmhuRmNcbEZobkZgXmxGaG5GW1xsRjlGYW8tRiM2JkZjXGxGaG4tRmBfbDYlRl1bbEZhd0ZiX2xGOUY5LUYjNiZGXXpGaG5GX19sRjlGZlxsRmhcbEZbXWxGXV1sRmhuRmVuRjlGOUZobkZkcEY5Rl5cbC1GUDYkLUYjNiYtRlA2JC1GIzYmLUZbW2w2KEZkW2xGW1xsRmZcbEZoXGxGW11sRl1dbEZobkZlbkY5RjlGaG5GXHFGOUY5RmFvLUYjNiYtRlA2JC1GIzYmLUZbW2w2KC1GIzYmLUYjNiZGYF5sRmhuRltcbEY5Rl5cbEZbYGxGOS1GIzYoRl16RmhuRmJbbEZobkZbXGxGOUZmXGxGaFxsRltdbEZdXWxGaG5GZW5GOUY5RmhuRmRxRjlGXlxsLUZQNiQtRiM2Ji1GUDYkLUYjNiYtRltbbDYoLUYjNiZGYXdGaG4tRlA2JC1GIzYqLUYjNiZGX19sRmhuRltebEY5Rl5cbEZlX2xGXlxsLUYjNihGY1xsRmhuRmBebEZobkZbXGxGOUZhb0ZpX2xGOUY5RjktRiM2KEZceEZobkZiW2xGaG5GW1xsRjlGZlxsRmhcbEZbXWxGXV1sRmhuRmVuRjlGOUZobkZcckY5RjlGYW8tRiM2Ji1GUDYkLUYjNiYtRltbbDYoRl1bbC1GIzYmRl16RmhuRmJbbEY5RmZcbEZoXGxGW11sRl1dbEZobkZpb0Y5RjlGaG5GXHBGOUZeXGwtRlA2JC1GIzYmLUZQNiQtRiM2Ji1GW1tsNihGZXZGXHhGZlxsRmhcbEZbXWxGXV1sRmhuRmlvRjlGOUZobkZkcEY5RjlGYW8tRiM2Ji1GUDYkLUYjNiYtRltbbDYoRltcbEZgW2xGZlxsRmhcbEZbXWxGXV1sRmhuRmlvRjlGOUZobkZcckY5Rl5cbC1GUDYkLUYjNiYtRlA2JC1GIzYmRmNjbEZobkZhcEY5RjlGaG5GZHBGOUY5RmFvLUYjNiYtRlA2JC1GIzYmLUZbW2w2KEZbXGxGZFtsRmZcbEZoXGxGW11sRl1dbEZobkZhcEY5RjlGaG5GXHFGOUZhby1GIzYmLUZQNiQtRiM2Ji1GW1tsNihGYWFsLUYjNigtRmZ2NiRRIzEyRidGOUZobkZiW2xGaG5GW1xsRjlGZlxsRmhcbEZbXWxGXV1sRmhuRmlwRjlGOUZobkZkcEY5RmFvLUYjNiYtRlA2JC1GIzYmRmp6RmhuRmlwRjlGOUZobkZccUY5RmFvLUYjNiYtRlA2JC1GIzYmLUZbW2w2KEZbXGwtRiM2JkZhd0ZobkZiW2xGOUZmXGxGaFxsRltdbEZdXWxGaG5GYXFGOUY5RmhuRl5vRjlGYW8tRiM2Ji1GUDYkLUYjNiYtRltbbDYoLUYjNiotRiM2KEZceEZobkZfX2xGaG5GW15sRjlGXlxsRmVfbEZeXGwtRiM2KkZceEZobkZjXGxGaG5GYF5sRmhuRltcbEY5RmFvRmlfbEY5RltjbEZmXGxGaFxsRltdbEZdXWxGaG5GYXFGOUY5RmhuRlxwRjlGXlxsLUZQNiQtRiM2Ji1GUDYkLUYjNiYtRltbbDYoRmRbbC1GIzYmRl16RmhuRltcbEY5RmZcbEZoXGxGW11sRl1dbEZobkZhcUY5RjlGaG5GZHBGOUY5Rl5cbC1GUDYkLUYjNiYtRlA2JC1GIzYmRmNjbEZobkZhcUY5RjlGaG5GZHFGOUY5RmFvLUYjNiYtRlA2JC1GIzYmLUZbW2w2KEZhd0ZceEZmXGxGaFxsRltdbEZdXWxGaG5GYXFGOUY5RmhuRlxyRjlGYW8tRiM2Ji1GUDYkLUYjNiYtRltbbDYoLUYjNiYtRiM2KEZceEZobkZgXmxGaG5GW1xsRjlGXlxsRltgbEY5RmFmbEZmXGxGaFxsRltdbEZdXWxGaG5GaXFGOUY5RmhuRlxwRjlGXlxsLUZQNiQtRiM2Ji1GUDYkLUYjNiYtRltbbDYoRl1bbEZeaWxGZlxsRmhcbEZbXWxGXV1sRmhuRmlxRjlGOUZobkZkcEY5RjlGYW8tRiM2JkZpcUZobkZccUY5RjktRiM2JkZhckZkci1GUDYkLUZQNiYtRiM2KEZdc0Zlcy1GUDYmLUYjNk4tRlA2Ji1GIzYoRmF2RmVzRmp6Rlx1Rl91RjlGOUZhdUZkdUZlcy1GUDYmLUYjNigtRlA2Ji1GIzYoRmV2RmVzRmF3Rlx1Rl91RjlGOUZhdUZkdUZlc0ZlXWxGXHVGX3VGOUY5RmF1RmR1RmVzLUZQNiYtRiM2KC1GUDYmLUYjNihGZXZGZXNGXHhGXHVGX3VGOUY5RmF1RmR1RmVzRmlebEZcdUZfdUY5RjlGYXVGZHVGZXMtRlA2Ji1GIzYoLUZQNiYtRiM2KEZldkZlc0ZneEZcdUZfdUY5RjlGYXVGZHVGZXMtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGZG9GZm9GZ2BsRjlGXHVGX3VGOUY5RmF1RmR1RmVzLUZQNiYtRiM2KC1GUDYmLUYjNihGZXZGZXNGYnlGXHVGX3VGOUY5RmF1RmR1RmVzRl9hbEZcdUZfdUY5RjlGYXVGZHVGZXMtRlA2Ji1GIzYoLUZQNiYtRiM2KEZldkZlc0ZdekZcdUZfdUY5RjlGYXVGZHVGZXMtRiM2JUZiXm1GX2JsRjlGXHVGX3VGOUY5RmF1RmR1RmVzLUZQNiYtRiM2KEZdd0Zlc0ZjY2xGXHVGX3VGOUY5RmF1RmR1RmVzLUZQNiYtRiM2KC1GUDYmLUYjNihGYXdGZXNGXHhGXHVGX3VGOUY5RmF1RmR1RmVzLUYjNiVGYl5tRl9kbEY5Rlx1Rl91RjlGOUZhdUZkdUZlcy1GUDYmLUYjNigtRlA2Ji1GIzYoRmF3RmVzRl16Rlx1Rl91RjlGOUZhdUZkdUZlc0ZnZGxGXHVGX3VGOUY5RmF1RmR1RmVzLUZQNiYtRiM2KEZod0Zlcy1GIzYlRmJebUZjY2xGOUZcdUZfdUY5RjlGYXVGZHVGZXMtRlA2Ji1GIzYoLUZQNiYtRiM2KEZceEZlc0ZneEZcdUZfdUY5RjlGYXVGZHVGZXNGZ2VsRlx1Rl91RjlGOUZhdUZkdUZlcy1GUDYmLUYjNigtRlA2Ji1GIzYoRmd4RmVzRlx4Rlx1Rl91RjlGOUZhdUZkdUZlc0ZfZmxGXHVGX3VGOUY5RmF1RmR1RmVzLUZQNiYtRiM2KEZjeEZlc0ZqekZcdUZfdUY5RjlGYXVGZHVGZXMtRlA2Ji1GIzYoLUZQNiYtRiM2KEZieUZlc0ZldkZcdUZfdUY5RjlGYXVGZHVGZXNGYmdsRlx1Rl91RjlGOUZhdUZkdUZlcy1GUDYmLUYjNigtRlA2Ji1GIzYoRmJ5RmVzRmF3Rlx1Rl91RjlGOUZhdUZkdUZlc0ZcaGxGXHVGX3VGOUY5RmF1RmR1RmVzLUZQNiYtRiM2KC1GUDYmLUYjNihGYnlGZXNGXHhGXHVGX3VGOUY5RmF1RmR1RmVzLUYjNiVGYl5tRlxpbEY5Rlx1Rl91RjlGOUZhdUZkdUZlcy1GUDYmLUYjNihGXnlGZXNGYWFtRlx1Rl91RjlGOUZhdUZkdUZlcy1GUDYmLUYjNigtRlA2Ji1GIzYoRmJ5RmVzRl16Rlx1Rl91RjlGOUZhdUZkdUZlc0ZeamxGXHVGX3VGOUY5RmF1RmR1RmVzLUZQNiYtRiM2KC1GUDYmLUYjNihGXXpGZXNGYXdGXHVGX3VGOUY5RmF1RmR1RmVzRmZqbEZcdUZfdUY5RjlGYXVGZHVGZXMtRlA2Ji1GIzYoLUZQNiYtRiM2KEZdekZlc0ZceEZcdUZfdUY5RjlGYXVGZHVGZXMtRiM2JUZiXm1GZFttRjlGXHVGX3VGOUY5RmF1RmR1RmVzLUZQNiYtRiM2KC1GUDYmLUYjNihGXXpGZXNGZ3hGXHVGX3VGOUY5RmF1RmR1RmVzRmV2Rlx1Rl91RjlGOUZhdUZkdUZcdUZfdUY5RjlGYXVGZHVGXHVGX3VGOUY5RmF1RmR1RjlGOUZoW21GXHVGX3VGOUY5L0ZidVEiW0YnL0ZldVEiXUYnRlx1Rl91Rjk=">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSNSNkdGJTckNyRRKGNvbl9iYXNGJVEoY292X2Jhc0YlNyI3KDckNyQiIiJGM0YzNyQ3JCIiI0Y2RjM3JDckIiIkRjlGMzckNyQiIiVGPEYzNyQ3JCIiJkY/RjM3JDckIiInRkJGMy1GJDYjNyRGKDc3NyRGMiwkKiYsJiomSSRjMjVHRiVGM0kkYzM5R0YlRjNGMyomSSRjMjlHRiVGM0kkYzM1R0YlRjMhIiJGUUZQRjMjRjNGOTckNyRGM0Y2LCQqJkZKRlEsJiomSSRjMjFHRiVGM0ZQRjNGMyomRkxGM0kkYzMxR0YlRjNGUUYzRlI3JDckRjNGOSwkKiYsKiomRllGM0ZNRjZGPCooRkxGM0ZQRjNGTUYzRlEqKEZPRjNGZW5GM0ZNRjMhIiUqJkZPRjNGUEY2RjNGM0ZNISIjI0YzRkI3JDckRjNGPCwkKiZGSkYzRk1GUUZRNyQ3JEYzRj8sJCooLCYqJkZlbkYzRk1GM0YzKiRGUEY2RlFGM0ZKRlFGTUZRRmFvNyQ3JEYzRkIsJCooLCpGW29GM0Zcb0ZRRl1vRlFGX29GM0YzRkpGUUZNRlEjRmBvRjk3JEY1LCRGSUZhbzckNyRGNkY5I0ZRRjk3JDckRjZGQiwkKiZGTUYzRkpGUUZSNyRGOCwkRkkjRlFGQjckNyRGOUY8RltxNyQ3JEY8RjksJEZpbyNGMyIjNzckRjtGSDckNyRGP0YzLCRGW3EjRjNGNjckNyRGP0Y2LCQqKCwqRltvRjlGXG9GUUZdbyEiJEZfb0YzRjNGSkZRRk1GUUZSNyQ3JEY/RjksJEZlb0ZecTckRj5GXXE3JDckRj9GQiNGNkY5NyQ3JEZCRjYsJCooLCZGW3BGOUZccEZRRjNGSkZRRk1GUUZkcTckNyRGQkY5LCQqJkZNRlFGUEYzRl5xNyQ3JEZCRjxGMw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2364" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">jeqs:=DGinfo(evalDG(ContractIndices(invendos[2],invendos[2],[[2,1]])+l*invendos[1]),&quot;CoefficientSet&quot;):</Text-field>
</Input>
</Group>
<Group labelreference="L2387" drawlabel="true">
<Input>
<Text-field prompt="R6 &gt; " style="Maple Input" layout="Normal">jsols:=solve(jeqs);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmanNvbHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjItRiM2KC1GLDYlUSRjMjFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GVi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GLDYlUSRjMjVGJ0YvRjJGWUZlb0ZmbkZpbkY5RltvLUYjNigtRiw2JVEkYzI5RidGL0YyRllGam9GZm5GaW5GOUZbby1GIzYoLUYsNiVRJGMzMUYnRi9GMkZZLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhwLUYjNiotSSNtbkdGJDYkUSMxMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZfby9GTkZgby1JJW1zdXBHRiQ2JUZlby1GXXE2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmBxLUYsNiVRJGMzOUYnRi9GMkZgcS1GLDYlUSJsRidGL0YyRjlGZm5GaW5GOUZmbkZpbkY5RltvLUYjNigtRiw2JVEkYzM1RidGL0YyRlktRl1xNiRGXHJGOUZmbkZpbkY5RltvLUYjNihGXXJGWUZdckZmbkZpbkY5RltvLUYjNihGYHJGWUZgckZmbkZpbkY5RmZuRmluRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGZm5GaW5GOQ==">PCkvSSRjMjFHNiJGJC9JJGMyNUdGJUYnL0kkYzI5R0YlRikvSSRjMzFHRiUsJCooRiciIiNJJGMzOUdGJSIiIkkibEdGJUYwISM3L0kkYzM1R0YlIiIhL0YvRi8vRjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2442" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">These equations give us those solutions which admit a structure J with J^2 = l*Id, so almost complex, almost product or nilpotent.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2389" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">u1:=DGsimplify(subs(jsols,u1));u2:=DGsimplify(subs(jsols,u2));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkkc3ltR0YkNyI3KDckNyMiIiJJJGMyMUdGJDckNyMiIiMjISIiRjI3JDcjIiIkSSRjMjNHRiQ3JDcjIiImSSRjMjVHRiQ3JDcjIiIoI0YuRjI3JDcjIiIqSSRjMjlHRiQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkqbWNvbXBsZXRlR0YkNiUtRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GWC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiotSSNtbkdGJDYkUSMxMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZjby1JJW1zdXBHRiQ2JS1GLDYlUSRjMjVGJ0YvRjItRlxvNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zfby1GLDYlUSRjMzlGJ0YvRjJGX28tRiw2JVEibEYnRi9GMkY5Rl9vLUYsNiVRI2UxRidGL0YyRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRldGWS1GZW42JC1GIzYmLUYjNigtRlxvNiRRIjNGJ0Y5Rl9vRmhvRl9vRmFwRjlGX28tRiw2JVEjZTNGJ0YvRjJGOUY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZXRlktRiM2JkZhcEZfby1GLDYlUSNlOUYnRi9GMkY5RjktRiM2Ji1GLDYlUSRfREdGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmJvRmRvLUZlbjYkLUZlbjYmLUYjNigtRmVuNiYtRiM2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYm8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkc3ltRidGL0YyRmdzLUZlbjYlRjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUZidEZldEZncy1GZW42Ji1GIzYqLUZlbjYmLUYjNigtRmVuNiYtRlxvNiRRIjFGJ0Y5RjlGYnRGZXRGZ3MtRiM2JUZURmluRjlGaHRGW3VGOUY5RmJ0RmV0RmdzLUZlbjYmLUYjNigtRmVuNiZGY3FGOUZidEZldEZncy1GIzYlRlRGYXFGOUZodEZbdUY5RjlGYnRGZXRGZ3MtRmVuNiYtRiM2KC1GZW42Ji1GXG82JFEiOUYnRjlGOUZidEZldEZnc0ZhcEZodEZbdUY5RjlGYnRGZXRGaHRGW3VGOUY5RmJ0RmV0Rmh0Rlt1RjlGOUZidEZldEY5RjlGYXJGaHRGW3VGOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkkc3ltR0YkNyI3JTckNyMiIiIsJCooSSRjMjVHRiQiIiNJJGMzOUdGJEYuSSJsR0YkRi4hIzc3JDcjIiIkLCQqJkYxRi5GM0YuISIkNyQ3IyIiKkYz</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2354" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">multivec:=[&lt;0,0,1,0,0,0,0,0,0&gt;,subs(c23=0,subs(embedsols[2],&lt;seq(c2||i,i=1..9)&gt;)),&lt;-12*c25^2*l,0,-3*c25,0,0,0,0,0,1&gt;];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtJkknVmVjdG9yRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJJ2NvbHVtbkdGKTYjL0kkJWlkR0YpIjVRXUc9XjJXblc9LUYkNiMvRi4iNSlSJkc9XjJXblc9LUYkNiMvRi4iNT1iRz1eMlduVz0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2443" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">These vectors consist of the coefficients of the most general embedding. Now we apply inner automorphisms (conjugation) to reduce the number of parameters. This is done by exponentiating adjoint matrices.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2422" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">admats:=Adjoint():</Text-field>
</Input>
</Group>
<Group labelreference="L2427" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">multivec:=subs({t=-c21},map(x-&gt;LinearAlgebra[MatrixExponential](admats[1],t).x,multivec));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtJkknVmVjdG9yRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJJ2NvbHVtbkdGKTYjL0kkJWlkR0YpIjU9ViRRbXVTdVklPS1GJDYjL0YuIjUlXCdlY14yV25XPS1GJDYjL0YuIjVRKSlSeVkyV25XPQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2425" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">multivec:=subs({t=-c25},map(x-&gt;LinearAlgebra[MatrixExponential](admats[5],t).x,multivec));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtJkknVmVjdG9yRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJJ2NvbHVtbkdGKTYjL0kkJWlkR0YpIjVhIyplY14yV25XPS1GJDYjL0YuIjU5XUhhXjJXblc9LUYkNiMvRi4iNU1eSGFeMlduVz0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2417" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">multivec:=subs({t=-c29},map(x-&gt;LinearAlgebra[MatrixExponential](admats[9],t).x,multivec));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtJkknVmVjdG9yRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJJ2NvbHVtbkdGKTYjL0kkJWlkR0YpIjU9XCszXjJXblc9LUYkNiMvRi4iNXU8YF5eMlduVz0tRiQ2Iy9GLiI1YTtgXl4yV25XPQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2415" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">multivec:=subs({t=-(3/2)*c25*c29},map(x-&gt;LinearAlgebra[MatrixExponential](admats[3],t).x,multivec));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtJkknVmVjdG9yRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJJ2NvbHVtbkdGKTYjL0kkJWlkR0YpIjVhdyp6bXVTdVklPS1GJDYjL0YuIjVFLFtxXjJXblc9LUYkNiMvRi4iNUV2KkdddVN1WSU9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2396" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">subs({},map(x-&gt;LinearAlgebra[MatrixExponential](admats[2],t).x,multivec));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkobWFjdGlvbkdGJDYlLUYjNigtRiw2Ji1JJ210YWJsZUdGJDY9LUkkbXRyR0YkNiYtSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkcvJStncm91cGFsaWduR0ZHLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk5GRUZIRkpGOC1GOTYmLUY8NigtSSVtc3VwR0YkNiUtSSNtb0dGJDYtUS8mRXhwb25lbnRpYWxFO0YnRkIvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmhuLyUpc3RyZXRjaHlHRmhuLyUqc3ltbWV0cmljR0Zobi8lKGxhcmdlb3BHRmhuLyUubW92YWJsZWxpbWl0c0dGaG4vJSdhY2NlbnRHRmhuLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMTExMTExMWVtRictSSNtaUdGJDYlUSJ0RicvJSdpdGFsaWNHUSV0cnVlRicvRkNRJ2l0YWxpY0YnLyUxc3VwZXJzY3JpcHRzaGlmdEdGQUZFRkhGSkZMRk9GRUZIRkpGOEY4RjhGOEY4RjgvJSZhbGlnbkdRJWF4aXNGJy9GRlEpYmFzZWxpbmVGJy9GSVEnY2VudGVyRicvRktRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZhcC8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5yLyUmZnJhbWVHRl5yLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGaG4vJS1lcXVhbGNvbHVtbnNHRmhuLyUtZGlzcGxheXN0eWxlR0Zobi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaG5GQkZCL0krbXNlbWFudGljc0dGJFEqQ29sVmVjdG9yRicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZnMvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3NTEzMTY1MDI4NkYnLUZZNi1RIixGJ0ZCRmZuL0ZqbkZhcEZbb0Zdb0Zfb0Zhb0Zjb0Zlby9GaW9RLDAuMzMzMzMzM2VtRictRi82JS1GIzYoLUYsNiYtRjY2PUY4LUY5NiYtRjw2KC1GLDYnLUZZNi1RKiZ1bWludXMwO0YnRkJGZm5GaW5GW29GXW9GX29GYW9GY28vRmZvUSwwLjIyMjIyMjJlbUYnL0Zpb0Zddi1JJm1mcmFjR0YkNigtRj82JEZORkItRj82JFEiMkYnRkIvJS5saW5ldGhpY2tuZXNzR0ZOLyUrZGVub21hbGlnbkdGXHEvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGaG5GYXNGZHNGQkZFRkhGSkZMRk9GRUZIRkpGOEY4RjhGOC1GOTYmLUY8NihGX3ZGRUZIRkpGTEZPRkVGSEZKRjhGOEZmcEZpcEZbcUZdcUZfcUZhcUZkcUZmcUZpcUZcckZfckZhckZjckZmckZockZqckZcc0Zfc0Zhc0Zkc0ZCRkJGZnNGaXNGXHRGZnNGX3QvRmN0UTUxODQ0Njc0NDA3NTExNTk3MTAzOEYnRmV0LUYvNiUtRiM2KC1GLDYmLUY2Nj0tRjk2Ji1GPDYoLUYsNidGaXUtRiw2Ki1GPzYkUSMxMkYnRkItRlk2LVExJkludmlzaWJsZVRpbWVzO0YnRkJGZm5GaW5GW29GXW9GX29GYW9GY29GZW8vRmlvRmdvLUZWNiVGWC1GLDYmRmR2Rmh4RltwRkJGZHBGaHgtRlY2JS1GXHA2JVEkYzI1RidGX3BGYnBGZHZGZHBGaHgtRlxwNiVRImxGJ0ZfcEZicEZCRmFzRmRzRkJGRUZIRkpGTEZPRkVGSEZKRjhGOEY4RjhGOEY4RjgtRjk2Ji1GPDYoRmJ2RkVGSEZKRkxGT0ZFRkhGSkZmcEZpcEZbcUZdcUZfcUZhcUZkcUZmcUZpcUZcckZfckZhckZjckZmckZockZqckZcc0Zfc0Zhc0Zkc0ZCRkJGZnNGaXNGXHRGZnNGX3QvRmN0UTUxODQ0Njc0NDA3NDY4MTA0NTcxMEYnRmFzRmRzRkJGQkZpc0ZcdA==">NyUtJkknVmVjdG9yRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJJ2NvbHVtbkdGKTYjL0kkJWlkR0YpIjUnR107OHZTdVklPS1GJDYjL0YuIjVRNShmNnZTdVklPS1GJDYjL0YuIjU1ZC8ib3VTdVklPQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2444" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">In the end, we see that there is only one discrete parameter left, l. This parameter determines the type of invariant structure. We may normalize it to l=-1, to get an almost complex structure. Thus the conjugacy class of l_1 is unique. Now we need to verify that this structure is actually non-degenerate.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2391" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">ChangeFrame(sym);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSRzeW1HNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2424" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">Iso:=[evalDG(-(1/2)*e2+(1/2)*e7),evalDG(l*e1+e9),e3];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkSXNvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUkqbWNvbXBsZXRlR0YkNiUtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ24tRlA2JC1GIzYmLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUZhbzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRmNvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltwLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcC1GLDYlUSNlMkYnRi9GMkY5RjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZuRmhuLUYjNiZGXW9GYHAtRiw2JVEjZTdGJ0YvRjJGOUY5LUYjNiYtRiw2JVEkX0RHRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZjcEZlcC1GUDYkLUZQNiYtRiM2KC1GUDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJHN5bUYnRi9GMkZnci1GUDYlRjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUZic0Zlc0Znci1GUDYmLUYjNigtRlA2Ji1GIzYoLUZQNiZGZG9GOUZic0Zlc0Znci1GIzYlRllGXW9GOUZoc0ZbdEY5RjlGYnNGZXNGZ3ItRlA2Ji1GIzYoLUZQNiYtRmFvNiRRIjdGJ0Y5RjlGYnNGZXNGZ3JGXW9GaHNGW3RGOUY5RmJzRmVzRmhzRlt0RjlGOUZic0Zlc0Zoc0ZbdEY5RjlGYnNGZXNGOUY5RmFxRmdyLUZVNiUtRiM2Ji1GIzYmLUYsNiVRImxGJ0YvRjJGYHAtRiw2JVEjZTFGJ0YvRjJGOUZpcC1GLDYlUSNlOUYnRi9GMkY5LUYjNiZGY3FGZnEtRlA2JC1GUDYmLUYjNihGX3JGZ3ItRlA2Ji1GIzYoLUZQNiYtRiM2KC1GUDYmRmBvRjlGYnNGZXNGZ3JGaHVGaHNGW3RGOUY5RmJzRmVzRmdyLUZQNiYtRiM2KC1GUDYmLUZhbzYkUSI5RidGOUY5RmJzRmVzRmdyRmBvRmhzRlt0RjlGOUZic0Zlc0Zoc0ZbdEY5RjlGYnNGZXNGaHNGW3RGOUY5RmJzRmVzRjlGOUZhdkZnci1GVTYlLUYsNiVRI2UzRidGL0YyLUYjNiZGY3FGZnEtRlA2JC1GUDYmLUYjNihGX3JGZ3ItRlA2Ji1GUDYmLUYjNigtRlA2Ji1GYW82JFEiM0YnRjlGOUZic0Zlc0ZnckZgb0Zoc0ZbdEY5RjlGYnNGZXNGOUZic0Zlc0Zoc0ZbdEY5RjlGYnNGZXNGOUY5RmF4RmhzRlt0RjlGOS9GY3NRIltGJy9GZnNRIl1GJ0Zoc0ZbdEY5">NyUtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSRzeW1HRiU3IjckNyQ3IyIiIyMhIiJGLzckNyMiIigjIiIiRi8tRiQ2IzckRig3JDckNyNGNkkibEdGJTckNyMiIipGNi1GJDYjNyRGKDcjNyQ3IyIiJEY2</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2371" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">DGsetup(LieAlgebraData(Iso,iso)):</Text-field>
</Input>
</Group>
<Group labelreference="L2370" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">resad:=RestrictedRepresentation(adsym,iso,Iso):</Text-field>
</Input>
</Group>
<Group labelreference="L2356" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">ComplementaryBasis(Iso,DGinfo(sym,&quot;FrameBaseVectors&quot;));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUkqbWNvbXBsZXRlR0YkNiUtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUYyNiVRJF9ER0YnRjVGOC1JI21vR0YkNi1RMCZBcHBseUZ1bmN0aW9uO0YnL0Y5USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSC8lKXN0cmV0Y2h5R0ZILyUqc3ltbWV0cmljR0ZILyUobGFyZ2VvcEdGSC8lLm1vdmFibGVsaW1pdHNHRkgvJSdhY2NlbnRHRkgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZXLUYjNiQtRiM2Ji1GLDYoLUYjNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUZBNi1RIixGJ0ZERkYvRkpGN0ZLRk1GT0ZRRlNGVS9GWVEsMC4zMzMzMzMzZW1GJy1GMjYlUSRzeW1GJ0Y1RjhGYm8tRiM2JUZELyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGSEZERkRGXXBGYHBGYm8tRiM2Ji1GIzYmLUYsNigtRiM2Ji1JI21uR0YkNiRRIjFGJ0ZERkRGXXBGYHBGYm9GYHFGY3BGZnBGREZERl1wRmBwRkRGXXBGYHBGY3BGZnBGREZERl1wRmBwRkRGREY7RmJvLUYvNiUtRjI2JVEjZTJGJ0Y1RjgtRiw2JkY9RkAtRiM2JC1GIzYmLUYsNihGam5GYm8tRiM2Ji1GIzYmLUYsNigtRiM2Ji1GYXE2JFEiMkYnRkRGREZdcEZgcEZib0ZgcUZjcEZmcEZERkRGXXBGYHBGREZdcEZgcEZjcEZmcEZERkRGXXBGYHBGREZERmlxRmJvLUYvNiUtRjI2JVEjZTRGJ0Y1RjgtRiw2JkY9RkAtRiM2JC1GIzYmLUYsNihGam5GYm8tRiM2Ji1GIzYmLUYsNigtRiM2Ji1GYXE2JFEiNEYnRkRGREZdcEZgcEZib0ZgcUZjcEZmcEZERkRGXXBGYHBGREZdcEZgcEZjcEZmcEZERkRGXXBGYHBGREZERmFzRmJvLUYvNiUtRjI2JVEjZTVGJ0Y1RjgtRiw2JkY9RkAtRiM2JC1GIzYmLUYsNihGam5GYm8tRiM2Ji1GIzYmLUYsNigtRiM2Ji1GYXE2JFEiNUYnRkRGREZdcEZgcEZib0ZgcUZjcEZmcEZERkRGXXBGYHBGREZdcEZgcEZjcEZmcEZERkRGXXBGYHBGREZERml0RmJvLUYvNiUtRjI2JVEjZTZGJ0Y1RjgtRiw2JkY9RkAtRiM2JC1GIzYmLUYsNihGam5GYm8tRiM2Ji1GIzYmLUYsNigtRiM2Ji1GYXE2JFEiNkYnRkRGREZdcEZgcEZib0ZgcUZjcEZmcEZERkRGXXBGYHBGREZdcEZgcEZjcEZmcEZERkRGXXBGYHBGREZERmF2RmJvLUYvNiUtRjI2JVEjZThGJ0Y1RjgtRiw2JkY9RkAtRiM2JC1GIzYmLUYsNihGam5GYm8tRiM2Ji1GIzYmLUYsNigtRiM2Ji1GYXE2JFEiOEYnRkRGREZdcEZgcEZib0ZgcUZjcEZmcEZERkRGXXBGYHBGREZdcEZgcEZjcEZmcEZERkRGXXBGYHBGREZERml3RmNwRmZwRkRGRC9GXnBRIltGJy9GYXBRIl1GJw==">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSRzeW1HRiU3IjcjNyQ3IyIiIkYvLUYkNiM3JEYoNyM3JDcjIiIjRi8tRiQ2IzckRig3IzckNyMiIiVGLy1GJDYjNyRGKDcjNyQ3IyIiJkYvLUYkNiM3JEYoNyM3JDcjIiInRi8tRiQ2IzckRig3IzckNyMiIilGLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2395" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">isocomp:=[e1,e2,e8,e4,e5,e6];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSRzeW1HRiU3IjcjNyQ3IyIiIkYvLUYkNiM3JEYoNyM3JDcjIiIjRi8tRiQ2IzckRig3IzckNyMiIilGLy1GJDYjNyRGKDcjNyQ3IyIiJUYvLUYkNiM3JEYoNyM3JDcjIiImRi8tRiQ2IzckRig3IzckNyMiIidGLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2351" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">DGsetup([seq(r||i,i=1..6)],R6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9mcmFtZX5uYW1lOn5SNkc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2394" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">quotrep:=QuotientRepresentation(resad,Iso,isocomp,R6):</Text-field>
</Input>
</Group>
<Group labelreference="L2401" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">mats:=DGinfo(quotrep,&quot;RepresentationMatrices&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEdGKCI1MSssb1UyV25XPS1GJDYjL0YrIjVtLixvVTJXblc9LUYkNiMvRisiNVkzLG9VMlduVz0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2379" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">Endos:=GenerateTensors([DGinfo(R6,&quot;FrameBaseVectors&quot;),DGinfo(R6,&quot;FrameBaseForms&quot;)]):</Text-field>
</Input>
</Group>
<Group labelreference="L2380" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">invendos:=Invariants(quotrep,Endos);nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSNSNkdGJTckNyRRKGNvbl9iYXNGJVEoY292X2Jhc0YlNyI3KDckNyQiIiJGM0YzNyQ3JCIiI0Y2RjM3JDckIiIkRjlGMzckNyQiIiVGPEYzNyQ3JCIiJkY/RjM3JDckIiInRkJGMy1GJDYjNyRGKDcoNyQ3JEYzRj8jRjZGOTckNyRGNkZCLCQqJEkibEdGJSEiIiNGPEY5NyQ3JEY5RjwsJEZNRjw3JDckRjxGOSNGM0Y5NyQ3JEY/RjMsJEZNRjY3JDckRkJGNkYz</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2397" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">DGinfo(evalDG(ContractIndices(invendos[2],invendos[2],[[2,1]])),&quot;CoefficientSet&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkmbWZyYWNHRiQ2KC1GLDYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGNy1GLDYoLUY0NiRRIjNGJ0Y3LUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjcvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZZLUkjbWlHRiQ2JVEibEYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y4USdpdGFsaWNGJ0Y6Rj1GNy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZG8vJSliZXZlbGxlZEdGP0Y6Rj1GN0Y3LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCMsJCokSSJsRzYiISIiIyIiJSIiJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2398" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">Jtencomps:=GetComponents(invendos[2],Endos);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqSnRlbmNvbXBzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZmby1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGVEZYRlRGWEZURlgtSSZtZnJhY0dGJDYoLUZVNiRRIjJGJ0Y5LUZVNiRRIjNGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zoby8lKWJldmVsbGVkR0Y9RlhGVEZYRlRGWEZURlhGVEZYRlRGWEZURlgtRltvNigtRiM2Ji1GVTYkUSI0RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUYjNihGYG8tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmbi9GTkZnbi1GLDYlUSJsRidGL0YyRmRwRmdwRjlGY29GZm9GaW9GW3BGWEZURlhGVEZYRlRGWC1GW282KEZfcC1GIzYmRl9xRmRwRmdwRjlGY29GZm9GaW9GW3BGWEZURlhGVEZYRlRGWEZURlgtRltvNigtRlU2JEZlb0Y5RmBvRmNvRmZvRmlvRltwRlhGVEZYRlRGWEZURlgtRltvNigtRiM2JkZdb0ZkcEZncEY5RmRxRmNvRmZvRmlvRltwRlhGVEZYRlRGWEZURlhGVEZYRlRGWEZURlhGaHFGWEZURlhGVEZYRlRGWEZURmRwRmdwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZkcEZncEY5">N0YiIiFGI0YjRiMjIiIjIiIkRiNGI0YjRiNGI0YjLCQqJEkibEc2IiEiIiMiIiVGJkYjRiNGIywkRihGLUYjRiNGI0YjIyIiIkYmRiNGI0YjLCRGKEYlRiNGI0YjRiNGI0YjRjBGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2445" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Get the components of the invariant structure on the isotropy representation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2378" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">ChangeFrame(sym);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSNSNkc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2360" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">compbas:=[e1,e2,e8,e4,e5,e6];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSRzeW1HRiU3IjcjNyQ3IyIiIkYvLUYkNiM3JEYoNyM3JDcjIiIjRi8tRiQ2IzckRig3IzckNyMiIilGLy1GJDYjNyRGKDcjNyQ3IyIiJUYvLUYkNiM3JEYoNyM3JDcjIiImRi8tRiQ2IzckRig3IzckNyMiIidGLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2416" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">compforms:=Annihilator(Iso);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NygtSSRfREdHNiI2IzckNyVRJWZvcm1GJUkkc3ltR0YlIiIiNyQ3JDcjRissJCokSSJsR0YlISIiRjI3JDcjIiIqRistRiQ2IzckRig3IzckNyMiIilGKy1GJDYjNyRGKDckNyQ3IyIiI0YrNyQ3IyIiKEYrLUYkNiM3JEYoNyM3JDcjIiInRistRiQ2IzckRig3IzckNyMiIiZGKy1GJDYjNyRGKDcjNyQ3IyIiJUYr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2353" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">compforms:=[op(compforms[1..2]),compforms[6],op(compforms[3..5])];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NygtSSRfREdHNiI2IzckNyVRJWZvcm1GJUkkc3ltR0YlIiIiNyQ3JDcjRissJCokSSJsR0YlISIiRjI3JDcjIiIqRistRiQ2IzckRig3IzckNyMiIilGKy1GJDYjNyRGKDcjNyQ3IyIiJUYrLUYkNiM3JEYoNyQ3JDcjIiIjRis3JDcjIiIoRistRiQ2IzckRig3IzckNyMiIidGKy1GJDYjNyRGKDcjNyQ3IyIiJkYr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2419" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">gendos:=GenerateTensors([compbas,compforms]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">N0YtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSRzeW1HRiU3JDckUShjb25fYmFzRiVRKGNvdl9iYXNGJTciNyQ3JDckIiIiRjMsJCokSSJsR0YlISIiRjc3JDckRjMiIipGMy1GJDYjNyRGKDcjNyQ3JEYzIiIpRjMtRiQ2IzckRig3IzckNyRGMyIiJUYzLUYkNiM3JEYoNyQ3JDckRjMiIiNGMzckNyRGMyIiKEYzLUYkNiM3JEYoNyM3JDckRjMiIidGMy1GJDYjNyRGKDcjNyQ3JEYzIiImRjMtRiQ2IzckRig3JDckNyRGT0YzRjQ3JDckRk9GOkYzLUYkNiM3JEYoNyM3JDckRk9GQUYzLUYkNiM3JEYoNyM3JDckRk9GSEYzLUYkNiM3JEYoNyQ3JDckRk9GT0YzNyQ3JEZPRlJGMy1GJDYjNyRGKDcjNyQ3JEZPRllGMy1GJDYjNyRGKDcjNyQ3JEZPRmpuRjMtRiQ2IzckRig3JDckNyRGQUYzRjQ3JDckRkFGOkYzLUYkNiM3JEYoNyM3JDckRkFGQUYzLUYkNiM3JEYoNyM3JDckRkFGSEYzLUYkNiM3JEYoNyQ3JDckRkFGT0YzNyQ3JEZBRlJGMy1GJDYjNyRGKDcjNyQ3JEZBRllGMy1GJDYjNyRGKDcjNyQ3JEZBRmpuRjMtRiQ2IzckRig3JDckNyRGSEYzRjQ3JDckRkhGOkYzLUYkNiM3JEYoNyM3JDckRkhGQUYzLUYkNiM3JEYoNyM3JDckRkhGSEYzLUYkNiM3JEYoNyQ3JDckRkhGT0YzNyQ3JEZIRlJGMy1GJDYjNyRGKDcjNyQ3JEZIRllGMy1GJDYjNyRGKDcjNyQ3JEZIRmpuRjMtRiQ2IzckRig3JDckNyRGam5GM0Y0NyQ3JEZqbkY6RjMtRiQ2IzckRig3IzckNyRGam5GQUYzLUYkNiM3JEYoNyM3JDckRmpuRkhGMy1GJDYjNyRGKDckNyQ3JEZqbkZPRjM3JDckRmpuRlJGMy1GJDYjNyRGKDcjNyQ3JEZqbkZZRjMtRiQ2IzckRig3IzckNyRGam5Gam5GMy1GJDYjNyRGKDckNyQ3JEZZRjNGNDckNyRGWUY6RjMtRiQ2IzckRig3IzckNyRGWUZBRjMtRiQ2IzckRig3IzckNyRGWUZIRjMtRiQ2IzckRig3JDckNyRGWUZPRjM3JDckRllGUkYzLUYkNiM3JEYoNyM3JDckRllGWUYzLUYkNiM3JEYoNyM3JDckRllGam5GMw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2373" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">Jten:=evalDG(add(Jtencomps[i]*gendos[i],i=1..nops(gendos)));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkkc3ltR0YkNyQ3JFEoY29uX2Jhc0YkUShjb3ZfYmFzRiQ3IjcqNyQ3JCIiIiIiJyMiIiMiIiQ3JDckRjUiIiYsJCokSSJsR0YkISIiIyIiJUY2NyQ3JEY/Rj8jRjJGNjckNyRGOUYyLCQqJEY8ISIjRkc3JDckRjkiIiosJEY7RjU3JDckRjMiIilGMjckNyRGTkY1LCRGO0Y/NyQ3JEZOIiIoRlE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2446" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now we use the components from earlier to obtain a tensor on g which projects to the isotropy invariant almost complex structure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2413" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">NJ:=TensorBrackets(Jten,Jten,&quot;Frolicher-Nijenhuis&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkkc3ltRyUqcHJvdGVjdGVkRzckNyVRKGNvbl9iYXNGJFEoY292X2Jhc0YkRi43IjdMNyQ3JSIiIkYzIiIjLCQqJiMiI2siIiRGM0kibEdGJCEiIkY7NyQ3JUYzRjMiIigsJComIyIkRyJGOUYzRjpGO0Y7NyQ3JUYzRjRGMywkRjZGMzckNyVGM0Y0IiIqIyEja0Y5NyQ3JUYzIiImIiInLCQqJiMiJGMjRkhGM0Y6RjtGOzckNyVGM0ZORk0sJEZQRjM3JDclRjNGPkYzLCRGQEYzNyQ3JUYzRj5GSCMhJEciRjk3JDclRjNGSEY0Rjc3JDclRjNGSEY+RkE3JDclRjRGMyIiKSwkKiZGQUYzKUY6RjRGO0Y7NyQ3JUY0IiIlRk0sJComI0ZSRjlGM0Zgb0Y7RjM3JDclRjRGTUZjbywkRmVvRjs3JDclRjRGXW9GMywkRl9vRjM3JDclRjRGXW9GSEY/NyQ3JUY0RkhGXW9GWDckNyVGY29GNEZjb0ZFNyQ3JUZjb0Zjb0Y0RjU3JDclRmNvRmNvRj5GPzckNyVGY29GTkZdbywkKiYjRkJGSEYzRjpGO0YzNyQ3JUZjb0Y+RmNvRlg3JDclRmNvRl1vRk4sJEZqcEY7NyQ3JUZNRjNGTkZkbzckNyVGTUY0Rk1GNTckNyVGTUZNRjRGRTckNyVGTUZNRj5GWDckNyVGTUZORjNGaW83JDclRk1GTkZILCQqJkZmb0YzRjpGO0YzNyQ3JUZNRj5GTUY/NyQ3JUZNRkhGTiwkRl5yRjs3JDclRk5GM0ZjbywkKiZGOEYzRmBvRjtGMzckNyVGTkZjb0YzLCRGZ3JGOzckNyVGTkZjb0ZILCQqJkY4RjNGOkY7RjM3JDclRk5GTUZdbywkKiYjIiNLRjlGM0Y6RjtGMzckNyVGTkZdb0ZNLCRGYnNGOzckNyVGTkZIRmNvLCRGXnNGOzckNyVGXW9GNEZdb0Y1NyQ3JUZdb0Zjb0ZOLCQqJiMiJDcmRjlGM0Zgb0Y7RjM3JDclRl1vRk5GY28sJEZgdEY7NyQ3JUZdb0Y+Rl1vRj83JDclRl1vRl1vRjRGRTckNyVGXW9GXW9GPkZY</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2399" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">comp_proj:=evalDG(add(compforms[i] &amp;t compbas[i],i=1..6));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqY29tcF9wcm9qRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzZGLUYsNiVRKCYjOTUyOzFGJ0YvRjItRjY2LVEpJm90aW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWC1GLDYlUSNlMUYnRi9GMi1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW28tRiw2JVEoJiM5NTI7MkYnRi9GMkZULUYsNiVRI2UyRidGL0YyRmduLUYsNiVRKCYjOTUyOzRGJ0YvRjJGVC1GLDYlUSNlNEYnRi9GMkZnbi1GLDYlUSgmIzk1Mjs1RidGL0YyRlQtRiw2JVEjZTVGJ0YvRjJGZ24tRiw2JVEoJiM5NTI7NkYnRi9GMkZULUYsNiVRI2U2RidGL0YyRmduLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdcS1GLDYlUSgmIzk1Mjs3RidGL0YyRlRGYG9GZ24tRiw2JVEoJiM5NTI7OEYnRi9GMkZULUYsNiVRI2U4RidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGam5GXG8tRiw2JVEibEYnRi9GMkZpcC1GLDYlUSgmIzk1Mjs5RidGL0YyRlRGWkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkkc3ltRyUqcHJvdGVjdGVkRzckNyRRKGNvdl9iYXNGJFEoY29uX2Jhc0YkNyI3KjckNyQiIiJGM0YzNyQ3JCIiI0Y2RjM3JDckIiIlRjlGMzckNyQiIiZGPEYzNyQ3JCIiJ0Y/RjM3JDckIiIoRjZGNjckNyQiIilGRUYzNyQ3JCIiKkYzLCRJImxHRiQhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2403" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">seq(ContractIndices(evalDG(comp_proj &amp;t comp_proj),LieDerivative(Iso[i],Jten),[[1,1],[4,2]]),i=1..3);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnLUY1Ni1RKSZvdGltZXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjE2NjY2NjdlbUYnL0ZLRlktRk02JVEoJiM5NTI7MUYnRlBGU0YxLUY1Ni1RIixGJ0YxRjgvRjxGUkY9Rj9GQUZDRkVGRy9GS1EsMC4zMzMzMzMzZW1GJ0YrRmhuRisvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjpGMQ==">NiUtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSRzeW1HJSpwcm90ZWN0ZWRHNyQ3JFEoY29uX2Jhc0YlUShjb3ZfYmFzRiU3IjcjNyQ3JCIiIkY0IiIhRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2447" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We verify that the structure Jten is in fact invariant modulo the isotropy subalgebra.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2381" drawlabel="true">
<Input>
<Text-field prompt="sym &gt; " style="Maple Input" layout="Normal">ContractIndices(comp_proj &amp;t comp_proj &amp;t comp_proj, NJ, [[1,1],[4,2],[6,3]]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkkc3ltRyUqcHJvdGVjdGVkRzckNyVRKGNvbl9iYXNGJFEoY292X2Jhc0YkRi43IjdMNyQ3JSIiIkYzIiIjLCQqJiMiI2siIiRGM0kibEdGJCEiIkY7NyQ3JUYzRjMiIigsJComIyIkRyJGOUYzRjpGO0Y7NyQ3JUYzRjRGMywkRjZGMzckNyVGM0Y0IiIqIyEja0Y5NyQ3JUYzIiImIiInLCQqJiMiJGMjRkhGM0Y6RjtGOzckNyVGM0ZORk0sJEZQRjM3JDclRjNGPkYzLCRGQEYzNyQ3JUYzRj5GSCMhJEciRjk3JDclRjNGSEY0Rjc3JDclRjNGSEY+RkE3JDclRjRGMyIiKSwkKiZGQUYzKUY6RjRGO0Y7NyQ3JUY0IiIlRk0sJComI0ZSRjlGM0Zgb0Y7RjM3JDclRjRGTUZjbywkRmVvRjs3JDclRjRGXW9GMywkRl9vRjM3JDclRjRGXW9GSEY/NyQ3JUY0RkhGXW9GWDckNyVGY29GNEZjb0ZFNyQ3JUZjb0Zjb0Y0RjU3JDclRmNvRmNvRj5GPzckNyVGY29GTkZdbywkKiYjRkJGSEYzRjpGO0YzNyQ3JUZjb0Y+RmNvRlg3JDclRmNvRl1vRk4sJEZqcEY7NyQ3JUZNRjNGTkZkbzckNyVGTUY0Rk1GNTckNyVGTUZNRjRGRTckNyVGTUZNRj5GWDckNyVGTUZORjNGaW83JDclRk1GTkZILCQqJkZmb0YzRjpGO0YzNyQ3JUZNRj5GTUY/NyQ3JUZNRkhGTiwkRl5yRjs3JDclRk5GM0ZjbywkKiZGOEYzRmBvRjtGMzckNyVGTkZjb0YzLCRGZ3JGOzckNyVGTkZjb0ZILCQqJkY4RjNGOkY7RjM3JDclRk5GTUZdbywkKiYjIiNLRjlGM0Y6RjtGMzckNyVGTkZdb0ZNLCRGYnNGOzckNyVGTkZIRmNvLCRGXnNGOzckNyVGXW9GNEZdb0Y1NyQ3JUZdb0Zjb0ZOLCQqJiMiJDcmRjlGM0Zgb0Y7RjM3JDclRl1vRk5GY28sJEZgdEY7NyQ3JUZdb0Y+Rl1vRj83JDclRl1vRl1vRjRGRTckNyVGXW9GXW9GPkZY</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2346" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">The projection of the Nijenhuis tensor on G gives the Nijenhuis tensor on m. We can see that it is non-degenerate, because its image is surjective.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2350" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group><RTable handle="8446744074264568166">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjY0NTY4MTY2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjXHAiKiIqIiIhRiZGJkYmRiZGJkYmRiZGJkYmRiYiIiJGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiYsKCUjdTdHI0YnIiIoJSN1OEcjISM+RislI3U5RyMhI0NGKyUjdTZHRiZGJkYmRiZGJiEiIkYmLCglI3U1RyMiIioiIiZGMiNGLiIjOiUkdTEwRyMhI0BGOCwoRikjIiNDRitGLCMhIzpGK0YvIyEiKkYrRiZGJkYmRiZGJkYmRjNGJkYmLCYlI3UxRyMiJCpRIiVdZyUjdTRHIyIkQiVGSUYmRiZGJkYmRiZGJkYmRiYsJiUjdTJHIyIiKSIkPCIlI3UzRyNGLkZRRiZGJkYmRiZGJkYmLCZGTiMhI2IiI1JGUiMiJVZVIiVMPUZGLCZGMkYzRjshIiRGJkYmRidGJkYmRiZGSiwmRk4jRlZGUUZSI0YzRlEsKEYpI0ZmbkYrRiwjRjpGK0YvI0Y3RitGJkYmRiZGJ0YmRiZGJQ==</RTable><RTable handle="8446744074264568286">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjY0NTY4Mjg2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjXHAiKiIqIiIhRiYhIiJGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiYlI3U1RyUjdTdHRiZGJkYmRiZGJkYmIiIkJSN1OUclJHUxMEdGJkYmRiZGJkYmISIkRiZGJkYmLCYlI3UyRyMhIikiI1IlI3UzRyMiJTw6IiVMPUYmRiZGJkYmRiZGJkYmRiYsJiUjdTFHIyIlMlEiJV1nJSN1NEcjIiVcQEY7RiZGJkYmRiZGJkYmLCZGOCMhJEIlRjtGPCMhJjZJIkY7Ri8sKEYpIyIiIiIiKCUjdThHIyEjPkZHRisjRi1GR0YmRiZGJkYqRiZGJiwmRi9GLUYzIyIkTSMiI1osJkY4IyImSEYiRjtGPCMhI1pGOywoRigjISInIiImJSN1NkcjRkoiIzpGLCMhI0BGWEYmRiZGLUYmRiZGJkYl</RTable><RTable handle="8446744074264568406">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjY0NTY4NDA2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjXHAiKiIqIiIhRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiwmJSN1MUcjISRCJSIlXWclI3U0RyMiJVJeRissJiUjdTJHIyEjOyIjUiUjdTNHIyEiIkYzJSN1OEdGJkYmRiYiIidGJkYmLCZGMCMiIzsiIzhGNCMhJSw3IiQ2JywmRigjISVAYUYrRiwjISNaRissKCUjdTVHIyIiJCIiJiUjdTZHIyIiKCIjOiUkdTEwRyMiIilGSUYmRiYhIidGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRjRGJkYmRiZGJkYmRiZGJkYmLCZGKCMiJFQiIiQ1IkYsIyIjWkZVRiZGJkYmRiZGJkYmRiU=</RTable><RTable handle="8446744074650860350">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjUwODYwMzUwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjXHAiKiIqIiIhRiZGJkYmRiZGJkYmRiZGJkYmISIiRiZGJkYmRiZGJkYmRiZGJkYmISIjRiZGJkYmRiZGJkYmRiZGJkYmIiIiRiZGJkYmRiZGJkYmRiZGJkYmRilGJkYmRiZGJkYmRiZGJkYmRiZGJ0YmRiZGJkYmRiZGJkYmRiZGJkYnRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446744074650860470">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjUwODYwNDcwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjXHAiKiIqIiIhIiIiRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiYsJiUjdTJHIyEiJyIiJiUjdTRHIyIjN0YsRiZGJkYmRiZGJkYmISIiRiYsJiUjdTFHIyIiJ0YsJSN1M0cjISM3RixGJkYmRiZGJkYmRiZGJkYwRiZGJkY1RiZGJkYmRiZGJkYmRiZGJkYtRiZGJkYmRiZGJkYmRiYsJEYpRjRGJkYmRiZGJ0YmRiZGJkYmLCRGMkYrRiZGJkYmRiZGJ0YmRiZGJQ==</RTable><RTable handle="8446744074650860590">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjUwODYwNTkwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjXHAiKiIqIiIhRiYiIiNGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiUjdTFHRiZGJkYmRiYiIidGJkYmRiYlI3UyR0YmRiZGJiEiJ0YmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiYsJkYqIyEjNyIiJiUjdTRHI0YrRi9GJkYmRiZGJkYmRiZGJkYmLCZGKCMiIzdGLyUjdTNHI0YpRi9GJkYmRiZGJkYmRiZGJQ==</RTable><RTable handle="8446744074207296918">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjA3Mjk2OTE4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiYiIiJGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYnRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJ0Yl</RTable><RTable handle="8446744074207297038">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjA3Mjk3MDM4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiIiIkYmRiZGJkYmRiZGJiEiIkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJQ==</RTable><RTable handle="8446744074207297158">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjA3Mjk3MTU4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiIiIkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446744074207297278">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjA3Mjk3Mjc4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiEiIkYmRiYiIiJGJkYmRiZGJkYmRiZGJkYmRiZGJQ==</RTable><RTable handle="8446744074207297398">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjA3Mjk3Mzk4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiYiIiJGJkYmRiZGJkYmRiZGJkYmRiZGJ0YmRiZGJkYl</RTable><RTable handle="8446744074252431358">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjUyNDMxMzU4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmIiIiRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446744074252431478">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjUyNDMxNDc4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiIiIkYmRiZGJkYmRiZGJkYmRiZGJkYnRiZGJkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446744074252431598">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjUyNDMxNTk4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiYhIiJGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiIiIkYmRiZGJQ==</RTable><RTable handle="8446744074252431718">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjUyNDMxNzE4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiYiIiJGJkYl</RTable><RTable handle="8446744074252431838">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjUyNDMxODM4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiIiIkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446744075125538078">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTI1NTM4MDc4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiYiIiJGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYnRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJ0Yl</RTable><RTable handle="8446744075125538198">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTI1NTM4MTk4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiIiIkYmRiZGJkYmRiZGJiEiIkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJQ==</RTable><RTable handle="8446744075125538318">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTI1NTM4MzE4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiIiIkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446744075125538438">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTI1NTM4NDM4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiEiIkYmRiYiIiJGJkYmRiZGJkYmRiZGJkYmRiZGJQ==</RTable><RTable handle="8446744075125538558">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTI1NTM4NTU4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiYiIiJGJkYmRiZGJkYmRiZGJkYmRiZGJ0YmRiZGJkYl</RTable><RTable handle="8446744075125538678">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTI1NTM4Njc4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmIiIiRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446744075114213374">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE0MjEzMzc0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiIiIkYmRiZGJkYmRiZGJkYmRiZGJkYnRiZGJkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446744075114213494">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE0MjEzNDk0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiYhIiJGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiIiIkYmRiZGJQ==</RTable><RTable handle="8446744075114213614">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE0MjEzNjE0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiYiIiJGJkYl</RTable><RTable handle="8446744075114213734">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE0MjEzNzM0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiIiIkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446744075114213854">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE0MjEzODU0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiEiIkYmRiZGJkYmRiZGJiIiIkYmRiZGJkYmRiZGJkYoRiZGJkYmRiZGJkYmRidGJQ==</RTable><RTable handle="8446744075148897326">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTQ4ODk3MzI2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiYiIiNGJkYmRiZGJkYmRiYiIiJGJkYmRiZGJkYmRiZGKEYmRiZGJkYmRiZGJkYoRiZGJkYmRiZGJkYmRihGJQ==</RTable><RTable handle="8446744075118234550">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE4MjM0NTUwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiEiIiJGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446744075118234670">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE4MjM0NjcwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiYiIiJGJkYmRiZGJkYmRiYjRiciIiNGJkYmRiZGJkYmRiZGKEYmRiZGJkYmRiZGJkYoRiZGJkYmRiZGJkYmRihGJQ==</RTable><RTable handle="8446744075118234790">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE4MjM0NzkwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmIiIiRiZGJkYmRiZGJkYmRiZGJkYmRidGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446744075118234910">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE4MjM0OTEwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJiEiIkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmIiIiRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJQ==</RTable><RTable handle="8446744075118235030">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE4MjM1MDMwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJiIiIkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRidGJkYmRiZGJkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446744075118235150">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE4MjM1MTUwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiYhIiJGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmIiIiRiZGJkYmRiZGJQ==</RTable><RTable handle="8446744074488823190">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NDg4ODIzMTkwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiIiJEYmRiZGJkYmRiZGJiEiJEYmRiZGJkYmRiZGJiIiIkYmRiZGJkYmRiZGJiEiIkYl</RTable><RTable handle="8446744074491604254">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NDkxNjA0MjU0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiIiJEYmRiZGJkYmRiZGJiEiJEYmRiZGJkYmRiZGJiIiIkYmRiZGJkYmRiZGJiEiIkYl</RTable><RTable handle="8446744075122454526">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTIyNDU0NTI2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJiIiIkYmRiYhIiJGJkYmRiZGJkYmRiZGJkYnRiZGJQ==</RTable><RTable handle="8446744075117695934">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE3Njk1OTM0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiYhIiRGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiYiIiVGJkYmRiYiIiRGJkYmRiU=</RTable><RTable handle="8446744074656345614">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjU2MzQ1NjE0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIichIiIiIiFGJ0YnRidGJywkJSRjMjFHISIjRidGJ0YnLCQlJGMyNUdGJkYnLCQqKHonNiZGKSUkYzI5RyUkYzMxRyUkYzM5R1xbW1tbW1tbW1xbW20iIiJbW1tcW1tcW1tbW1ttRiZGNEYzRiZGMUY0IiIjLCRGMUYmRjRGJywmJSRjMjNHRiYqKHonNiZGLEYxJSRjMzVHRjNcW1tbW1tbW1tcW1ttRjRbW1tcW1tcW1tbW1ttRiZGNEYzRiZGMUY0RjVGLCwkRjhGKkYnRidGNEYnLCRGMSEiJEYnRidGJ0YnRiZGJywkRixGKkYnRidGJywkRjEhIiVGJ0Yl</RTable><RTable handle="8446744074656345974">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjU2MzQ1OTc0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmLCQlJGMzMUchIiNGJkYmRiYsJCUkYzM1RyEiIkYmeic2JiUkYzIxRyUkYzI5R0YoJSRjMzlHXFtbW1tbW1tbXFtbbSIiI1tbW1xbW1xbW1tbW21GKSwkRjFGLEYmRiZ6JzYmJSRjMjVHRjBGK0YxXFtbW1tbW1tbXFtbbSIiJltbW1xbW1xbW1tbW20hIiZGK3onRjVcW1tbW1tbW1tcW1ttIiInW1tbXFtbXFtbW1tbbSEiJ0YmRiZGJkYmLCRGMSEiJEYmRiZGJkYmRiZGJiwkRitGKUYmRiZGJiwkRjEhIiVGJkYl</RTable><RTable handle="8446744074671427822">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjcxNDI3ODIyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiYhIiJGJiEiI0YmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJQ==</RTable><RTable handle="8446744075118285038">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE4Mjg1MDM4WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqIiIhRiYiIiJGJkYmRiZGJkYmRiZGJQ==</RTable><RTable handle="8446744075118285398">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE4Mjg1Mzk4WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqJSRjMjFHIyEiIiIiIyIiIUYqJSRjMjVHRiojIiIiRilGKiUkYzI5R0Yl</RTable><RTable handle="8446744075118285518">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE4Mjg1NTE4WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqLCQqJiUkYzI1RyIiIyUibEciIiIhIzciIiEsJEYoISIkRi1GLUYtRi1GLUYrRiU=</RTable><RTable handle="8446744074663834318">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjYzODM0MzE4WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqIiIhRiYiIiJGJkYmRiZGJkYmRiZGJQ==</RTable><RTable handle="8446744075156586494">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTU2NTg2NDk0WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqIiIhIyEiIiIiI0YmRiYlJGMyNUdGJiMiIiJGKUYmJSRjMjlHRiU=</RTable><RTable handle="8446744074678398838">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0Njc4Mzk4ODM4WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqLCQqJiUkYzI1RyIiIyUibEciIiIhIzciIiEsJEYoISIkRi1GLUYtRi1GLUYrRiU=</RTable><RTable handle="8446744075156589254">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTU2NTg5MjU0WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqIiIhRiYiIiJGJkYmRiZGJkYmRiZGJQ==</RTable><RTable handle="8446744075154295014">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTU0Mjk1MDE0WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqIiIhIyEiIiIiIywkKiYlJGMyOUciIiIlJGMyNUdGLSIiJEYmRiZGJiNGLUYpRiZGLEYl</RTable><RTable handle="8446744075154295134">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTU0Mjk1MTM0WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqLCQqJiUkYzI1RyIiIyUibEciIiIhIzciIiFGLUYtRi1GLUYtRi1GK0Yl</RTable><RTable handle="8446744075108004918">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTA4MDA0OTE4WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqIiIhRiYiIiJGJkYmRiZGJkYmRiZGJQ==</RTable><RTable handle="8446744075151531774">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTUxNTMxNzc0WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqIiIhIyEiIiIiIywkKiYlJGMyOUciIiIlJGMyNUdGLSIiJEYmRiZGJiNGLUYpRiZGJkYl</RTable><RTable handle="8446744075151531654">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTUxNTMxNjU0WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqLCQqJiUkYzI1RyIiIyUibEciIiIhIzciIiFGLUYtRi1GLUYtRi1GK0Yl</RTable><RTable handle="8446744074667997654">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjY3OTk3NjU0WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqIiIhRiYiIiJGJkYmRiZGJkYmRiZGJQ==</RTable><RTable handle="8446744075170480126">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTcwNDgwMTI2WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqIiIhIyEiIiIiI0YmRiZGJkYmIyIiIkYpRiZGJkYl</RTable><RTable handle="8446744074502897526">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NTAyODk3NTI2WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqLCQqJiUkYzI1RyIiIyUibEciIiIhIzciIiFGLUYtRi1GLUYtRi1GK0Yl</RTable><RTable handle="8446744075131650286">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTMxNjUwMjg2WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqIiIhRiYtSSRleHBHNiQlKnByb3RlY3RlZEclKF9zeXNsaWJHNiMlInRHRiZGJkYmRiZGJkYmRiU=</RTable><RTable handle="8446744075115971038">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE1OTcxMDM4WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqIiIhIyEiIiIiI0YmRiZGJkYmIyIiIkYpRiZGJkYl</RTable><RTable handle="8446744074681045710">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjgxMDQ1NzEwWColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiKiIqLCQqKC1JJGV4cEc2JCUqcHJvdGVjdGVkRyUoX3N5c2xpYkc2IywkJSJ0RyIiIyIiIiUkYzI1R0YwJSJsR0YxISM3IiIhRjVGNUY1RjVGNUY1RjFGJQ==</RTable><RTable handle="8446744074268010006">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjY4MDEwMDA2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIichIiIiIiFGJ0YnRidGJ0YnRidGJ0YnRidGJ0YnRiciIiJGJ0YnRidGJ0YnRidGKEYnRidGJ0YnRidGJ0YmRidGJ0YnRidGJ0YnRidGJQ==</RTable><RTable handle="8446744074268010366">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjY4MDEwMzY2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmLCQlImxHISIjRiZGJkYmRiZGJkYmISIiRiZGJkYmRiZGJkYmRiZGJkYmISIkRiZGJkYmRiZGJkYmRiZGJkYmRiYhIiVGJkYl</RTable><RTable handle="8446744074268010846">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MjY4MDEwODQ2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiYhIiJGJiEiI0YmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJQ==</RTable>
</Worksheet>
